Decay constants of the $B_c$ mesons with vector and tensor currents

We calculate the decay constants of the lowest-lying $B_c$ mesons in the spin-parity channels $J^P = 0^-,\,0^+,\,1^-,\,1^+$, commonly referred to as the $B_c,\, B_{c0}^*,\, B_c^*,\, B_{c1}$ mesons, respectively. Within the framework of QCD sum rules, we consider the decay constants associated with both the (axial-)vector and (axial-)tensor interpolating currents. The decay constants with (axial-)vector currents have already been studied in the literature. We refine previous QCD sum rule results by including higher-order power corrections and performing a comprehensive uncertainty analysis. Furthermore, we provide the first determination of the (axial-)tensor decay constants of the $B_c^*$ and $B_{c1}$ mesons. These new results will not only improve theoretical predictions for purely leptonic $B_c$ decays, but also strengthen unitarity constraints on $b \to c$ form factors, thereby improving the precision of predictions for $\bar{B} \to D^{(*)} \ell \bar\nu$ decays and the determination of $|V_{cb}|$.

==> anc/AnalyticalResults/AT/CM2_AT_1_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-72*M2^5*mb^4 - 144*EulerGamma*M2^5*mb^3*mc + 108*M2^4*mb^5*mc - 
  144*EulerGamma*M2^4*mb^5*mc - 72*M2^5*mb^2*mc^2 + 
  144*EulerGamma*M2^5*mb^2*mc^2 + 216*M2^4*mb^4*mc^2 + 
  288*EulerGamma*M2^4*mb^4*mc^2 + 72*M2^3*mb^6*mc^2 - 
  216*EulerGamma*M2^3*mb^6*mc^2 - 144*EulerGamma*M2^5*mb*mc^3 - 
  504*M2^4*mb^3*mc^3 + 288*EulerGamma*M2^4*mb^3*mc^3 - 72*M2^3*mb^5*mc^3 + 
  360*EulerGamma*M2^3*mb^5*mc^3 - 8*M2^2*mb^7*mc^3 - 
  48*EulerGamma*M2^2*mb^7*mc^3 - 72*M2^5*mc^4 + 216*M2^4*mb^2*mc^4 + 
  144*EulerGamma*M2^4*mb^2*mc^4 - 252*M2^3*mb^4*mc^4 - 
  720*EulerGamma*M2^3*mb^4*mc^4 - 504*M2^2*mb^6*mc^4 + 
  792*EulerGamma*M2^2*mb^6*mc^4 + 162*M2*mb^8*mc^4 - 
  144*EulerGamma*M2*mb^8*mc^4 + 108*M2^4*mb*mc^5 + 540*M2^3*mb^3*mc^5 + 
  162*M2^2*mb^5*mc^5 - 720*EulerGamma*M2^2*mb^5*mc^5 - 324*M2*mb^7*mc^5 + 
  360*EulerGamma*M2*mb^7*mc^5 + 45*mb^9*mc^5 - 36*EulerGamma*mb^9*mc^5 + 
  12*mb*mc*(6*M2*mb^6*(2*mb - 5*mc)*mc^3 + 3*mb^8*mc^4 + 
    12*M2^5*(mb^2 - mb*mc + mc^2) + 6*M2^3*mb^3*mc*
     (3*mb^2 - 5*mb*mc + 10*mc^2) + 2*M2^2*mb^4*mc^2*
     (2*mb^2 - 33*mb*mc + 30*mc^2) + 12*M2^4*mb*(mb^3 - 2*mb^2*mc - 
      2*mb*mc^2 - mc^3))*Log[M2] - 24*M2^2*mb*mc*
   (-3*M2*mb^4*mc^2 - mb^6*mc^2 + 6*M2^3*(mb^2 - mc^2) + 
    6*M2^2*(mb^4 - mb^2*mc^2))*Log[mb] + 144*M2^5*mb^3*mc*Log[mc] + 
  144*M2^4*mb^5*mc*Log[mc] - 144*M2^5*mb*mc^3*Log[mc] - 
  144*M2^4*mb^3*mc^3*Log[mc] - 72*M2^3*mb^5*mc^3*Log[mc] - 
  24*M2^2*mb^7*mc^3*Log[mc] - 144*M2^5*mb^3*mc*Log[mb*mc] - 
  144*M2^4*mb^5*mc*Log[mb*mc] + 144*M2^5*mb^2*mc^2*Log[mb*mc] + 
  288*M2^4*mb^4*mc^2*Log[mb*mc] - 216*M2^3*mb^6*mc^2*Log[mb*mc] - 
  144*M2^5*mb*mc^3*Log[mb*mc] + 288*M2^4*mb^3*mc^3*Log[mb*mc] + 
  360*M2^3*mb^5*mc^3*Log[mb*mc] - 48*M2^2*mb^7*mc^3*Log[mb*mc] + 
  144*M2^4*mb^2*mc^4*Log[mb*mc] - 720*M2^3*mb^4*mc^4*Log[mb*mc] + 
  792*M2^2*mb^6*mc^4*Log[mb*mc] - 144*M2*mb^8*mc^4*Log[mb*mc] - 
  720*M2^2*mb^5*mc^5*Log[mb*mc] + 360*M2*mb^7*mc^5*Log[mb*mc] - 
  36*mb^9*mc^5*Log[mb*mc])/(864*E^(mb^2/M2)*M2^5*mb*mc)


==> anc/AnalyticalResults/AT/CM2_AT_1_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-72*M2^7*mb^6 + 72*M2^7*mb^5*mc - 36*M2^6*mb^7*mc - 360*M2^7*mb^4*mc^2 - 
  648*M2^6*mb^6*mc^2 + 504*M2^5*mb^8*mc^2 + 672*M2^7*mb^3*mc^3 - 
  588*M2^6*mb^5*mc^3 - 348*M2^5*mb^7*mc^3 + 108*M2^4*mb^9*mc^3 - 
  360*M2^7*mb^2*mc^4 + 2520*M2^6*mb^4*mc^4 + 4320*EulerGamma*M2^6*mb^4*mc^4 + 
  3924*M2^5*mb^6*mc^4 - 216*M2^4*mb^8*mc^4 - 5040*EulerGamma*M2^4*mb^8*mc^4 - 
  486*M2^3*mb^10*mc^4 + 1080*EulerGamma*M2^3*mb^10*mc^4 + 72*M2^7*mb*mc^5 - 
  1188*M2^6*mb^3*mc^5 - 1704*M2^5*mb^5*mc^5 + 2880*EulerGamma*M2^5*mb^5*
   mc^5 + 1962*M2^4*mb^7*mc^5 + 1680*EulerGamma*M2^4*mb^7*mc^5 + 
  258*M2^3*mb^9*mc^5 - 1560*EulerGamma*M2^3*mb^9*mc^5 - 99*M2^2*mb^11*mc^5 + 
  180*EulerGamma*M2^2*mb^11*mc^5 - 72*M2^7*mc^6 - 360*M2^6*mb^2*mc^6 + 
  900*M2^5*mb^4*mc^6 - 4320*EulerGamma*M2^5*mb^4*mc^6 - 
  11508*M2^4*mb^6*mc^6 + 1440*EulerGamma*M2^4*mb^6*mc^6 - 
  3186*M2^3*mb^8*mc^6 + 13320*EulerGamma*M2^3*mb^8*mc^6 + 
  5418*M2^2*mb^10*mc^6 - 6264*EulerGamma*M2^2*mb^10*mc^6 - 
  718*M2*mb^12*mc^6 + 600*EulerGamma*M2*mb^12*mc^6 - 108*M2^6*mb*mc^7 + 
  468*M2^5*mb^3*mc^7 + 3582*M2^4*mb^5*mc^7 - 1200*EulerGamma*M2^4*mb^5*mc^7 - 
  2574*M2^3*mb^7*mc^7 - 5520*EulerGamma*M2^3*mb^7*mc^7 - 
  3459*M2^2*mb^9*mc^7 + 5916*EulerGamma*M2^2*mb^9*mc^7 + 1387*M2*mb^11*mc^7 - 
  1380*EulerGamma*M2*mb^11*mc^7 - 107*mb^13*mc^7 + 84*EulerGamma*mb^13*mc^7 - 
  12*mb^4*mc^4*(360*M2^6 + 120*M2^5*(2*mb - 3*mc)*mc + 
    5*M2*mb^7*(10*mb - 23*mc)*mc^2 + 7*mb^9*mc^3 + 
    M2^2*mb^5*mc*(15*mb^2 - 522*mb*mc + 493*mc^2) + 
    10*M2^3*mb^3*(9*mb^3 - 13*mb^2*mc + 111*mb*mc^2 - 46*mc^3) - 
    20*M2^4*mb*(21*mb^3 - 7*mb^2*mc - 6*mb*mc^2 + 5*mc^3))*Log[M2] + 
  12*mb^4*mc^4*(360*M2^6 + 120*M2^5*(2*mb - 3*mc)*mc + 
    5*M2*mb^7*(10*mb - 23*mc)*mc^2 + 7*mb^9*mc^3 + 
    M2^2*mb^5*mc*(15*mb^2 - 522*mb*mc + 493*mc^2) + 
    10*M2^3*mb^3*(9*mb^3 - 13*mb^2*mc + 111*mb*mc^2 - 46*mc^3) - 
    20*M2^4*mb*(21*mb^3 - 7*mb^2*mc - 6*mb*mc^2 + 5*mc^3))*Log[mb*mc])/
 (103680*E^(mb^2/M2)*M2^7*mb^3*mc^3*Pi^2)


==> anc/AnalyticalResults/AT/CM2_AT_1_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-432*M2^7*mb^6 + 432*M2^7*mb^5*mc - 216*M2^6*mb^7*mc - 360*M2^7*mb^4*mc^2 - 
  288*M2^6*mb^6*mc^2 + 324*M2^5*mb^8*mc^2 + 1712*M2^7*mb^3*mc^3 + 
  960*EulerGamma*M2^7*mb^3*mc^3 - 448*M2^6*mb^5*mc^3 - 
  2640*EulerGamma*M2^6*mb^5*mc^3 - 848*M2^5*mb^7*mc^3 + 
  1200*EulerGamma*M2^5*mb^7*mc^3 + 168*M2^4*mb^9*mc^3 - 
  120*EulerGamma*M2^4*mb^9*mc^3 - 360*M2^7*mb^2*mc^4 + 120*M2^6*mb^4*mc^4 + 
  1440*EulerGamma*M2^6*mb^4*mc^4 + 684*M2^5*mb^6*mc^4 + 684*M2^4*mb^8*mc^4 - 
  720*EulerGamma*M2^4*mb^8*mc^4 - 216*M2^3*mb^10*mc^4 + 
  120*EulerGamma*M2^3*mb^10*mc^4 + 432*M2^7*mb*mc^5 - 1728*M2^6*mb^3*mc^5 - 
  3600*EulerGamma*M2^6*mb^3*mc^5 - 3544*M2^5*mb^5*mc^5 + 
  6000*EulerGamma*M2^5*mb^5*mc^5 + 2892*M2^4*mb^7*mc^5 - 
  2200*EulerGamma*M2^4*mb^7*mc^5 - 412*M2^3*mb^9*mc^5 + 
  200*EulerGamma*M2^3*mb^9*mc^5 + 6*M2^2*mb^11*mc^5 - 432*M2^7*mc^6 - 
  360*M2^6*mb^2*mc^6 + 240*M2^5*mb^4*mc^6 - 1440*EulerGamma*M2^5*mb^4*mc^6 - 
  708*M2^4*mb^6*mc^6 + 1440*EulerGamma*M2^4*mb^6*mc^6 - 936*M2^3*mb^8*mc^6 - 
  720*EulerGamma*M2^3*mb^8*mc^6 + 108*M2^2*mb^10*mc^6 + 
  456*EulerGamma*M2^2*mb^10*mc^6 + 27*M2*mb^12*mc^6 - 
  60*EulerGamma*M2*mb^12*mc^6 - 648*M2^6*mb*mc^7 - 192*M2^5*mb^3*mc^7 + 
  4320*EulerGamma*M2^5*mb^3*mc^7 + 5632*M2^4*mb^5*mc^7 - 
  5680*EulerGamma*M2^4*mb^5*mc^7 - 2804*M2^3*mb^7*mc^7 + 
  2240*EulerGamma*M2^3*mb^7*mc^7 + 386*M2^2*mb^9*mc^7 - 
  584*EulerGamma*M2^2*mb^9*mc^7 - 38*M2*mb^11*mc^7 + 
  100*EulerGamma*M2*mb^11*mc^7 + 3*mb^13*mc^7 - 6*EulerGamma*mb^13*mc^7 - 
  2*mb^3*mc^3*(480*M2^7 + 4*M2^2*mb^6*(57*mb - 73*mc)*mc^3 - 3*mb^10*mc^4 + 
    10*M2*mb^8*mc^3*(-3*mb + 5*mc) - 120*M2^6*(11*mb^2 - 6*mb*mc + 15*mc^2) + 
    20*M2^3*mb^4*mc*(3*mb^3 + 5*mb^2*mc - 18*mb*mc^2 + 56*mc^3) + 
    120*M2^5*(5*mb^4 + 25*mb^2*mc^2 - 6*mb*mc^3 + 18*mc^4) - 
    20*M2^4*mb^2*(3*mb^4 + 18*mb^3*mc + 55*mb^2*mc^2 - 36*mb*mc^3 + 
      142*mc^4))*Log[M2] + 2*mb^3*mc^3*
   (480*M2^7 + 4*M2^2*mb^6*(57*mb - 73*mc)*mc^3 - 3*mb^10*mc^4 + 
    10*M2*mb^8*mc^3*(-3*mb + 5*mc) - 120*M2^6*(11*mb^2 - 6*mb*mc + 15*mc^2) + 
    20*M2^3*mb^4*mc*(3*mb^3 + 5*mb^2*mc - 18*mb*mc^2 + 56*mc^3) + 
    120*M2^5*(5*mb^4 + 25*mb^2*mc^2 - 6*mb*mc^3 + 18*mc^4) - 
    20*M2^4*mb^2*(3*mb^4 + 18*mb^3*mc + 55*mb^2*mc^2 - 36*mb*mc^3 + 
      142*mc^4))*Log[mb*mc])/(51840*E^(mb^2/M2)*M2^7*mb^3*mc^3*Pi^2)


==> anc/AnalyticalResults/AT/Cq2_AT_1_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2))*
   (q2*(-4*mb^7*mc + mb^6*(8*mc^2 - 2*q2) - 2*q2*(mc^3 - mc*q2)^2 + 
      2*mb^5*(2*mc^3 + 7*mc*q2) - 2*mb^4*(8*mc^4 + 13*mc^2*q2 - 2*q2^2) + 
      mb^3*(4*mc^5 + 28*mc^3*q2 - 13*mc*q2^2) + 
      2*mb^2*(4*mc^6 - 13*mc^4*q2 + 8*mc^2*q2^2 - q2^3) + 
      mb*(-4*mc^7 + 14*mc^5*q2 - 13*mc^3*q2^2 + 3*mc*q2^3)) + 
    4*mb*mc*(mb^2 - mc^2)*(mb^2 - 2*mb*mc + mc^2 - q2)^2*
     (mb^2 + 2*mb*mc + mc^2 - q2)*Log[mb] - 4*mb*mc*(mb^2 - mc^2)*
     (mb^2 - 2*mb*mc + mc^2 - q2)^2*(mb^2 + 2*mb*mc + mc^2 - q2)*Log[mc]) - 
  4*mb*mc*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
   (mb^10 - 2*mb^9*mc + mc^2*(mc^2 - q2)^4 - mb^8*(3*mc^2 + 4*q2) + 
    mb^7*(8*mc^3 + 6*mc*q2) + 2*mb^6*(mc^4 + 2*mc^2*q2 + 3*q2^2) - 
    2*mb^5*(6*mc^5 + 3*mc^3*q2 + 5*mc*q2^2) + 
    2*mb^4*(mc^6 + 4*mc^2*q2^2 - 2*q2^3) + 
    mb^3*(8*mc^7 - 6*mc^5*q2 - 8*mc^3*q2^2 + 7*mc*q2^3) + 
    mb^2*(-3*mc^8 + 4*mc^6*q2 + 8*mc^4*q2^2 - 7*mc^2*q2^3 + q2^4) - 
    mb*mc*(2*mc^8 - 6*mc^6*q2 + 10*mc^4*q2^2 - 7*mc^2*q2^3 + q2^4))*
   Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
     (2*mb*mc)])/(24*mb*mc*(mb^2 - 2*mb*mc + mc^2 - q2)^3*
  (mb^2 + 2*mb*mc + mc^2 - q2)^2*q2)


==> anc/AnalyticalResults/AT/Cq2_AT_1_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8640*(q2*(6*mb^20 - 12*mb^19*mc + 6*mc^4*(mc^2 - q2)^8 - 
    3*mb*mc^3*(mc^2 - q2)^7*(4*mc^2 - q2) - 12*mb^18*(13*mc^2 + 4*q2) - 
    6*mb^2*mc^4*(mc^2 - q2)^6*(26*mc^2 + 5*q2) + 
    mb^17*(324*mc^3 + 87*mc*q2) + mb^16*(-882*mc^4 + 906*mc^2*q2 + 
      168*q2^2) + mb^15*(1440*mc^5 - 1706*mc^3*q2 - 273*mc*q2^2) + 
    mb^14*(2352*mc^6 + 2590*mc^4*q2 - 2160*mc^2*q2^2 - 336*q2^3) + 
    mb^3*mc*(mc^2 - q2)^5*(324*mc^6 - 86*mc^4*q2 + 17*mc^2*q2^2 + 3*q2^3) + 
    mb^13*(-6144*mc^7 - 4184*mc^5*q2 + 3687*mc^3*q2^2 + 483*mc*q2^3) + 
    mb^5*mc*(mc^2 - q2)^3*(1440*mc^8 + 136*mc^6*q2 - 55*mc^4*q2^2 - 
      240*mc^2*q2^3 - 33*q2^4) - 2*mb^4*(mc^2 - q2)^4*
     (441*mc^8 + 469*mc^6*q2 - 208*mc^4*q2^2 + 3*mc^2*q2^3 - 3*q2^4) + 
    2*mb^12*(438*mc^8 - 363*mc^6*q2 - 562*mc^4*q2^2 + 1335*mc^2*q2^3 + 
      210*q2^4) + mb^11*(4392*mc^9 + 6698*mc^7*q2 + 3857*mc^5*q2^2 - 
      4182*mc^3*q2^3 - 525*mc*q2^4) + 2*mb^6*(mc^2 - q2)^2*
     (1176*mc^10 + 1989*mc^8*q2 + 2186*mc^6*q2^2 - 1379*mc^4*q2^3 - 
      36*mc^2*q2^4 - 24*q2^5) - 2*mb^10*(2196*mc^10 + 1361*mc^8*q2 + 
      616*mc^6*q2^2 + 1885*mc^4*q2^3 + 870*mc^2*q2^4 + 168*q2^5) + 
    mb^9*(4392*mc^11 - 1790*mc^9*q2 - 5351*mc^7*q2^2 - 1107*mc^5*q2^3 + 
      2635*mc^3*q2^4 + 357*mc*q2^5) + 2*mb^8*(438*mc^12 - 1361*mc^10*q2 + 
      2428*mc^8*q2^2 - 3762*mc^6*q2^3 + 2698*mc^4*q2^4 + 243*mc^2*q2^5 + 
      84*q2^6) + mb^7*(-6144*mc^13 + 6698*mc^11*q2 - 5351*mc^9*q2^2 + 
      5452*mc^7*q2^3 + 386*mc^5*q2^4 - 894*mc^3*q2^5 - 147*mc*q2^6) + 
    120*mb^4*mc^4*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
     (12*mb^10 - 24*mb^9*mc + 3*mb^8*(4*mc^2 - 9*q2) + 49*mb^7*mc*q2 + 
      mb^3*mc*q2*(-41*mc^4 + 32*mc^2*q2 - 3*q2^2) - mb*mc*(mc^2 - q2)^2*
       (24*mc^4 - mc^2*q2 - 2*q2^2) + 3*(mc^2 - q2)^3*(4*mc^4 + 3*mc^2*q2 - 
        q2^2) + mb^6*(-24*mc^4 + 4*mc^2*q2 + 6*q2^2) + 
      mb^5*(48*mc^5 - 41*mc^3*q2 - 24*mc*q2^2) + 
      mb^4*(-24*mc^6 + 30*mc^4*q2 - 44*mc^2*q2^2 + 24*q2^3) + 
      2*mb^2*(6*mc^8 + 2*mc^6*q2 - 22*mc^4*q2^2 + 23*mc^2*q2^3 - 9*q2^4))*
     Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
       (2*mb*mc)]))/(mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^5*
   (mb^2 + 2*mb*mc + mc^2 - q2)^4)


==> anc/AnalyticalResults/AT/Cq2_AT_1_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/6480*(q2*(54*mb^20 - 108*mb^19*mc + 54*mc^4*(mc^2 - q2)^8 - 
    27*mb*mc^3*(mc^2 - q2)^7*(4*mc^2 - q2) - 72*mb^18*(7*mc^2 + 6*q2) - 
    9*mb^2*mc^4*(mc^2 - q2)^6*(56*mc^2 + 55*q2) + 
    9*mb^17*(124*mc^3 + 87*mc*q2) + 9*mb^16*(278*mc^4 + 281*mc^2*q2 + 
      168*q2^2) - mb^15*(6120*mc^5 + 5089*mc^3*q2 + 2457*mc*q2^2) + 
    mb^3*mc*(mc^2 - q2)^5*(1116*mc^6 + 491*mc^4*q2 - 137*mc^2*q2^2 + 
      27*q2^3) - mb^14*(3312*mc^6 + 7435*mc^4*q2 + 4590*mc^2*q2^2 + 
      3024*q2^3) + mb^13*(12744*mc^7 + 16214*mc^5*q2 + 8568*mc^3*q2^2 + 
      4347*mc*q2^3) + mb^4*(mc^2 - q2)^4*(2502*mc^8 + 2573*mc^6*q2 + 
      2314*mc^4*q2^2 - 279*mc^2*q2^3 + 54*q2^4) - 
    mb^5*mc*(mc^2 - q2)^3*(6120*mc^8 + 2146*mc^6*q2 + 2960*mc^4*q2^2 - 
      555*mc^2*q2^3 + 297*q2^4) + mb^12*(-2556*mc^8 + 5211*mc^6*q2 + 
      7034*mc^4*q2^2 + 2655*mc^2*q2^3 + 3780*q2^4) - 
    mb^11*(7632*mc^9 + 19103*mc^7*q2 + 14882*mc^5*q2^2 + 5538*mc^3*q2^3 + 
      4725*mc*q2^4) + mb^10*(7632*mc^10 + 127*mc^8*q2 - 4378*mc^6*q2^2 - 
      4105*mc^4*q2^3 + 2340*mc^2*q2^4 - 3024*q2^5) - 
    mb^6*(mc^2 - q2)^2*(3312*mc^10 + 1413*mc^8*q2 + 3892*mc^6*q2^2 + 
      4937*mc^4*q2^3 - 1602*mc^2*q2^4 + 432*q2^5) + 
    mb^9*(-7632*mc^11 + 14390*mc^9*q2 + 18371*mc^7*q2^2 + 9117*mc^5*q2^3 - 
      835*mc^3*q2^4 + 3213*mc*q2^5) + mb^8*(-2556*mc^12 + 127*mc^10*q2 - 
      18356*mc^8*q2^2 + 1434*mc^6*q2^3 + 7264*mc^4*q2^4 - 4401*mc^2*q2^5 + 
      1512*q2^6) + mb^7*(12744*mc^13 - 19103*mc^11*q2 + 18371*mc^9*q2^2 - 
      4972*mc^7*q2^3 - 8696*mc^5*q2^4 + 2979*mc^3*q2^5 - 1323*mc*q2^6) + 
    30*mb^3*mc^3*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
     (mb^10*q2 + (mc^2 - 4*q2)*(mc^2 - q2)^4*q2 + 2*mb*mc*(mc^2 - q2)^3*q2*
       (8*mc^2 + q2) - 16*mb^9*(9*mc^3 - mc*q2) - mb^2*(mc^2 - q2)^2*q2*
       (37*mc^4 - 38*mc^2*q2 - 17*q2^2) + mb^8*(288*mc^4 - 37*mc^2*q2 - 
        8*q2^2) + 2*mb^7*(72*mc^5 + 2*mc^3*q2 - 23*mc*q2^2) + 
      mb^6*(-576*mc^6 + 196*mc^4*q2 + 112*mc^2*q2^2 + 22*q2^3) + 
      6*mb^5*(24*mc^7 - 60*mc^5*q2 - 3*mc^3*q2^2 + 7*mc*q2^3) + 
      4*mb^4*(72*mc^8 + 49*mc^6*q2 - 24*mc^2*q2^3 - 7*q2^4) - 
      2*mb^3*(72*mc^9 - 2*mc^7*q2 + 9*mc^5*q2^2 - 84*mc^3*q2^3 + 5*mc*q2^4))*
     Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
       (2*mb*mc)]))/(mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^5*
   (mb^2 + 2*mb*mc + mc^2 - q2)^4)


==> anc/AnalyticalResults/AV/CM2_AV_0_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*M2^5*mb^2 + 16*M2^5*mb*mc - 4*M2^4*mb^3*mc + 8*M2^5*mc^2 - 
  16*M2^4*mb^2*mc^2 - 8*M2^3*mb^4*mc^2 + 24*EulerGamma*M2^3*mb^4*mc^2 - 
  20*M2^4*mb*mc^3 - 12*M2^3*mb^3*mc^3 + 48*EulerGamma*M2^3*mb^3*mc^3 + 
  4*M2^2*mb^5*mc^3 - 8*EulerGamma*M2^2*mb^5*mc^3 - 8*M2^4*mc^4 + 
  4*M2^3*mb^2*mc^4 + 24*EulerGamma*M2^3*mb^2*mc^4 + 16*M2^2*mb^4*mc^4 - 
  40*EulerGamma*M2^2*mb^4*mc^4 - 18*M2*mb^6*mc^4 + 
  16*EulerGamma*M2*mb^6*mc^4 + 12*M2^3*mb*mc^5 + 18*M2^2*mb^3*mc^5 - 
  56*EulerGamma*M2^2*mb^3*mc^5 - 40*M2*mb^5*mc^5 + 
  40*EulerGamma*M2*mb^5*mc^5 + 5*mb^7*mc^5 - 4*EulerGamma*mb^7*mc^5 - 
  4*mb^2*mc^2*(-(mb^5*mc^3) + 6*M2^3*(mb + mc)^2 + 
    2*M2*mb^3*mc^2*(2*mb + 5*mc) - 2*M2^2*mb*mc*(mb^2 + 5*mb*mc + 7*mc^2))*
   Log[M2] + 4*mb^2*mc^2*(-(mb^5*mc^3) + 6*M2^3*(mb + mc)^2 + 
    2*M2*mb^3*mc^2*(2*mb + 5*mc) - 2*M2^2*mb*mc*(mb^2 + 5*mb*mc + 7*mc^2))*
   Log[mb*mc])/(96*E^(mb^2/M2)*M2^5*mb*mc)


==> anc/AnalyticalResults/AV/CM2_AV_0_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(72*M2^7*mb^4 + 72*M2^7*mb^3*mc - 36*M2^6*mb^5*mc - 504*M2^5*mb^6*mc^2 + 
  72*M2^7*mb*mc^3 + 144*M2^6*mb^3*mc^3 - 972*M2^5*mb^5*mc^3 + 
  108*M2^4*mb^7*mc^3 + 72*M2^7*mc^4 + 72*M2^6*mb^2*mc^4 - 
  1044*M2^5*mb^4*mc^4 + 720*M2^4*mb^6*mc^4 + 2160*EulerGamma*M2^4*mb^6*mc^4 + 
  486*M2^3*mb^8*mc^4 - 1080*EulerGamma*M2^3*mb^8*mc^4 - 108*M2^6*mb*mc^5 - 
  1188*M2^5*mb^3*mc^5 + 1206*M2^4*mb^5*mc^5 + 4320*EulerGamma*M2^4*mb^5*
   mc^5 + 882*M2^3*mb^7*mc^5 - 2520*EulerGamma*M2^3*mb^7*mc^5 - 
  99*M2^2*mb^9*mc^5 + 180*EulerGamma*M2^2*mb^9*mc^5 - 72*M2^6*mc^6 - 
  576*M2^5*mb^2*mc^6 + 1248*M2^4*mb^4*mc^6 + 2160*EulerGamma*M2^4*mb^4*mc^6 + 
  540*M2^3*mb^6*mc^6 - 5040*EulerGamma*M2^3*mb^6*mc^6 - 2880*M2^2*mb^8*mc^6 + 
  3744*EulerGamma*M2^2*mb^8*mc^6 + 718*M2*mb^10*mc^6 - 
  600*EulerGamma*M2*mb^10*mc^6 + 72*M2^5*mb*mc^7 + 1212*M2^4*mb^3*mc^7 + 
  276*M2^3*mb^5*mc^7 - 6840*EulerGamma*M2^3*mb^5*mc^7 - 5526*M2^2*mb^7*mc^7 + 
  7488*EulerGamma*M2^2*mb^7*mc^7 + 1879*M2*mb^9*mc^7 - 
  1716*EulerGamma*M2*mb^9*mc^7 - 107*mb^11*mc^7 + 84*EulerGamma*mb^11*mc^7 - 
  12*mb^4*mc^4*(7*mb^7*mc^3 + 180*M2^4*(mb + mc)^2 - 
    M2*mb^5*mc^2*(50*mb + 143*mc) + 3*M2^2*mb^3*mc*(5*mb^2 + 104*mb*mc + 
      208*mc^2) - 30*M2^3*mb*(3*mb^3 + 7*mb^2*mc + 14*mb*mc^2 + 19*mc^3))*
   Log[M2] + 12*mb^4*mc^4*(7*mb^7*mc^3 + 180*M2^4*(mb + mc)^2 - 
    M2*mb^5*mc^2*(50*mb + 143*mc) + 3*M2^2*mb^3*mc*(5*mb^2 + 104*mb*mc + 
      208*mc^2) - 30*M2^3*mb*(3*mb^3 + 7*mb^2*mc + 14*mb*mc^2 + 19*mc^3))*
   Log[mb*mc])/(103680*E^(mb^2/M2)*M2^7*mb^3*mc^3*Pi^2)


==> anc/AnalyticalResults/AV/CM2_AV_0_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(144*M2^7*mb^4 + 144*M2^7*mb^3*mc - 72*M2^6*mb^5*mc - 108*M2^5*mb^6*mc^2 + 
  144*M2^7*mb*mc^3 + 288*M2^6*mb^3*mc^3 - 104*M2^5*mb^5*mc^3 - 
  240*EulerGamma*M2^5*mb^5*mc^3 + 56*M2^4*mb^7*mc^3 - 
  40*EulerGamma*M2^4*mb^7*mc^3 + 144*M2^7*mc^4 + 144*M2^6*mb^2*mc^4 - 
  208*M2^5*mb^4*mc^4 - 480*EulerGamma*M2^5*mb^4*mc^4 - 100*M2^4*mb^6*mc^4 + 
  320*EulerGamma*M2^4*mb^6*mc^4 + 72*M2^3*mb^8*mc^4 - 
  40*EulerGamma*M2^3*mb^8*mc^4 - 216*M2^6*mb*mc^5 - 536*M2^5*mb^3*mc^5 - 
  240*EulerGamma*M2^5*mb^3*mc^5 - 388*M2^4*mb^5*mc^5 + 
  960*EulerGamma*M2^4*mb^5*mc^5 + 324*M2^3*mb^7*mc^5 - 
  280*EulerGamma*M2^3*mb^7*mc^5 + 2*M2^2*mb^9*mc^5 - 144*M2^6*mc^6 - 
  252*M2^5*mb^2*mc^6 - 24*M2^4*mb^4*mc^6 + 800*EulerGamma*M2^4*mb^4*mc^6 + 
  770*M2^3*mb^6*mc^6 - 880*EulerGamma*M2^3*mb^6*mc^6 - 220*M2^2*mb^8*mc^6 + 
  88*EulerGamma*M2^2*mb^8*mc^6 - 9*M2*mb^10*mc^6 + 
  20*EulerGamma*M2*mb^10*mc^6 + 144*M2^5*mb*mc^7 + 424*M2^4*mb^3*mc^7 + 
  200*EulerGamma*M2^4*mb^3*mc^7 + 832*M2^3*mb^5*mc^7 - 
  1160*EulerGamma*M2^3*mb^5*mc^7 - 652*M2^2*mb^7*mc^7 + 
  396*EulerGamma*M2^2*mb^7*mc^7 + 68*M2*mb^9*mc^7 - 
  12*EulerGamma*M2*mb^9*mc^7 + mb^11*mc^7 - 2*EulerGamma*mb^11*mc^7 + 
  2*mb^3*mc^3*(mb^8*mc^4 + 120*M2^5*(mb + mc)^2 + 
    2*M2*mb^6*mc^3*(-5*mb + 3*mc) - 22*M2^2*mb^4*mc^3*(2*mb + 9*mc) + 
    20*M2^4*(mb + mc)^2*(mb^2 - 10*mb*mc - 5*mc^2) + 
    20*M2^3*mb^2*mc*(mb^3 + 7*mb^2*mc + 22*mb*mc^2 + 29*mc^3))*Log[M2] - 
  2*mb^3*mc^3*(mb^8*mc^4 + 120*M2^5*(mb + mc)^2 + 
    2*M2*mb^6*mc^3*(-5*mb + 3*mc) - 22*M2^2*mb^4*mc^3*(2*mb + 9*mc) + 
    20*M2^4*(mb + mc)^2*(mb^2 - 10*mb*mc - 5*mc^2) + 
    20*M2^3*mb^2*mc*(mb^3 + 7*mb^2*mc + 22*mb*mc^2 + 29*mc^3))*Log[mb*mc])/
 (17280*E^(mb^2/M2)*M2^7*mb^3*mc^3*Pi^2)


==> anc/AnalyticalResults/AV/CM2_AV_1_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-8*M2^5*mb^2 - 8*M2^5*mb*mc - 4*M2^4*mb^3*mc - 8*M2^5*mc^2 + 
  16*M2^4*mb^2*mc^2 + 8*M2^3*mb^4*mc^2 - 24*EulerGamma*M2^3*mb^4*mc^2 + 
  4*M2^4*mb*mc^3 + 12*M2^3*mb^3*mc^3 + 4*M2^2*mb^5*mc^3 - 
  8*EulerGamma*M2^2*mb^5*mc^3 + 8*M2^4*mc^4 - 4*M2^3*mb^2*mc^4 - 
  24*EulerGamma*M2^3*mb^2*mc^4 - 16*M2^2*mb^4*mc^4 + 
  40*EulerGamma*M2^2*mb^4*mc^4 + 18*M2*mb^6*mc^4 - 
  16*EulerGamma*M2*mb^6*mc^4 - 6*M2^2*mb^3*mc^5 - 
  8*EulerGamma*M2^2*mb^3*mc^5 - 10*M2*mb^5*mc^5 + 
  16*EulerGamma*M2*mb^5*mc^5 + 5*mb^7*mc^5 - 4*EulerGamma*mb^7*mc^5 + 
  4*mb^2*mc^2*(4*M2*mb^3*(mb - mc)*mc^2 + mb^5*mc^3 + 6*M2^3*(mb^2 + mc^2) + 
    2*M2^2*mb*mc*(mb^2 - 5*mb*mc + mc^2))*Log[M2] - 
  4*mb^2*mc^2*(4*M2*mb^3*(mb - mc)*mc^2 + mb^5*mc^3 + 6*M2^3*(mb^2 + mc^2) + 
    2*M2^2*mb*mc*(mb^2 - 5*mb*mc + mc^2))*Log[mb*mc])/
 (96*E^(mb^2/M2)*M2^5*mb*mc)


==> anc/AnalyticalResults/AV/CM2_AV_1_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-72*M2^7*mb^4 - 36*M2^6*mb^5*mc + 504*M2^5*mb^6*mc^2 + 24*M2^6*mb^3*mc^3 + 
  204*M2^5*mb^5*mc^3 + 108*M2^4*mb^7*mc^3 - 72*M2^7*mc^4 - 
  72*M2^6*mb^2*mc^4 + 1044*M2^5*mb^4*mc^4 - 720*M2^4*mb^6*mc^4 - 
  2160*EulerGamma*M2^4*mb^6*mc^4 - 486*M2^3*mb^8*mc^4 + 
  1080*EulerGamma*M2^3*mb^8*mc^4 - 36*M2^6*mb*mc^5 + 144*M2^5*mb^3*mc^5 + 
  222*M2^4*mb^5*mc^5 - 480*EulerGamma*M2^4*mb^5*mc^5 - 276*M2^3*mb^7*mc^5 - 
  240*EulerGamma*M2^3*mb^7*mc^5 - 99*M2^2*mb^9*mc^5 + 
  180*EulerGamma*M2^2*mb^9*mc^5 + 72*M2^6*mc^6 + 576*M2^5*mb^2*mc^6 - 
  1248*M2^4*mb^4*mc^6 - 2160*EulerGamma*M2^4*mb^4*mc^6 - 540*M2^3*mb^6*mc^6 + 
  5040*EulerGamma*M2^3*mb^6*mc^6 + 2880*M2^2*mb^8*mc^6 - 
  3744*EulerGamma*M2^2*mb^8*mc^6 - 718*M2*mb^10*mc^6 + 
  600*EulerGamma*M2*mb^10*mc^6 + 36*M2^5*mb*mc^7 - 48*M2^4*mb^3*mc^7 - 
  486*M2^3*mb^5*mc^7 + 240*EulerGamma*M2^3*mb^5*mc^7 + 288*M2^2*mb^7*mc^7 + 
  600*EulerGamma*M2^2*mb^7*mc^7 + 465*M2*mb^9*mc^7 - 
  588*EulerGamma*M2*mb^9*mc^7 - 107*mb^11*mc^7 + 84*EulerGamma*mb^11*mc^7 + 
  12*mb^4*mc^4*(-7*mb^7*mc^3 + M2*mb^5*mc^2*(-50*mb + 49*mc) + 
    M2^2*mb^3*mc*(-15*mb^2 + 312*mb*mc - 50*mc^2) + 
    20*M2^4*(9*mb^2 + 2*mb*mc + 9*mc^2) - 
    10*M2^3*mb*(9*mb^3 - 2*mb^2*mc + 42*mb*mc^2 + 2*mc^3))*Log[M2] + 
  12*mb^4*mc^4*(M2*mb^5*(50*mb - 49*mc)*mc^2 + 7*mb^7*mc^3 - 
    20*M2^4*(9*mb^2 + 2*mb*mc + 9*mc^2) + M2^2*mb^3*mc*
     (15*mb^2 - 312*mb*mc + 50*mc^2) + 10*M2^3*mb*(9*mb^3 - 2*mb^2*mc + 
      42*mb*mc^2 + 2*mc^3))*Log[mb*mc])/(103680*E^(mb^2/M2)*M2^7*mb^3*mc^3*
  Pi^2)


==> anc/AnalyticalResults/AV/CM2_AV_1_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-432*M2^7*mb^4 - 216*M2^6*mb^5*mc + 324*M2^5*mb^6*mc^2 - 
  976*M2^6*mb^3*mc^3 + 960*EulerGamma*M2^6*mb^3*mc^3 - 376*M2^5*mb^5*mc^3 + 
  960*EulerGamma*M2^5*mb^5*mc^3 + 168*M2^4*mb^7*mc^3 - 
  120*EulerGamma*M2^4*mb^7*mc^3 - 432*M2^7*mc^4 - 432*M2^6*mb^2*mc^4 + 
  144*M2^5*mb^4*mc^4 + 300*M2^4*mb^6*mc^4 - 480*EulerGamma*M2^4*mb^6*mc^4 - 
  216*M2^3*mb^8*mc^4 + 120*EulerGamma*M2^3*mb^8*mc^4 - 216*M2^6*mb*mc^5 + 
  384*M2^5*mb^3*mc^5 + 212*M2^4*mb^5*mc^5 - 400*EulerGamma*M2^4*mb^5*mc^5 - 
  536*M2^3*mb^7*mc^5 + 280*EulerGamma*M2^3*mb^7*mc^5 + 6*M2^2*mb^9*mc^5 + 
  432*M2^6*mc^6 + 756*M2^5*mb^2*mc^6 + 552*M2^4*mb^4*mc^6 - 
  480*EulerGamma*M2^4*mb^4*mc^6 - 390*M2^3*mb^6*mc^6 - 
  240*EulerGamma*M2^3*mb^6*mc^6 + 180*M2^2*mb^8*mc^6 + 
  216*EulerGamma*M2^2*mb^8*mc^6 + 27*M2*mb^10*mc^6 - 
  60*EulerGamma*M2*mb^10*mc^6 + 216*M2^5*mb*mc^7 + 272*M2^4*mb^3*mc^7 - 
  600*EulerGamma*M2^4*mb^3*mc^7 - 356*M2^3*mb^5*mc^7 + 
  80*EulerGamma*M2^3*mb^5*mc^7 + 48*M2^2*mb^7*mc^7 + 
  20*EulerGamma*M2^2*mb^7*mc^7 - 10*M2*mb^9*mc^7 + 
  32*EulerGamma*M2*mb^9*mc^7 + 3*mb^11*mc^7 - 6*EulerGamma*mb^11*mc^7 - 
  2*mb^3*mc^3*(480*M2^6 + 480*M2^5*mb^2 - 3*mb^8*mc^4 + 
    2*M2^2*mb^4*mc^3*(54*mb + 5*mc) + 2*M2*mb^6*mc^3*(-15*mb + 8*mc) + 
    20*M2^3*mb^2*mc*(3*mb^3 + 7*mb^2*mc - 6*mb*mc^2 + 2*mc^3) - 
    20*M2^4*(3*mb^4 + 12*mb^3*mc + 10*mb^2*mc^2 + 12*mb*mc^3 + 15*mc^4))*
   Log[M2] + 2*mb^3*mc^3*(480*M2^6 + 480*M2^5*mb^2 - 3*mb^8*mc^4 + 
    2*M2^2*mb^4*mc^3*(54*mb + 5*mc) + 2*M2*mb^6*mc^3*(-15*mb + 8*mc) + 
    20*M2^3*mb^2*mc*(3*mb^3 + 7*mb^2*mc - 6*mb*mc^2 + 2*mc^3) - 
    20*M2^4*(3*mb^4 + 12*mb^3*mc + 10*mb^2*mc^2 + 12*mb*mc^3 + 15*mc^4))*
   Log[mb*mc])/(51840*E^(mb^2/M2)*M2^7*mb^3*mc^3*Pi^2)


==> anc/AnalyticalResults/AV/Cq2_AV_0_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((mb + mc)^2*(2*mb^8 + 3*mb^7*mc + 4*mb^6*(mc^2 - 2*q2) + 
   4*mb^2*(mc^2 - 2*q2)*(mc^2 - q2)^2 + 3*mb*mc*(mc^2 - q2)^3 + 
   2*(mc^2 - q2)^4 - 3*mb^5*(mc^3 + 3*mc*q2) - 
   4*mb^4*(3*mc^4 + 4*mc^2*q2 - 3*q2^2) - 
   3*mb^3*(mc^5 + 2*mc^3*q2 - 3*mc*q2^2) - 
   12*mb^2*mc^2*(mb^2 + mb*mc + mc^2 - q2)*
    Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
    Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
      (2*mb*mc)]))/(24*mb*mc*(mb^2 - 2*mb*mc + mc^2 - q2)^2*
  (mb^2 + 2*mb*mc + mc^2 - q2)^3)


==> anc/AnalyticalResults/AV/Cq2_AV_0_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((mb + mc)^2*(2*mb^18 + mb^17*mc + 2*mc^2*(mc^2 - q2)^8 + 
   mb*mc*(mc^2 - q2)^7*(mc^2 + 2*q2) - 4*mb^16*(11*mc^2 + 4*q2) - 
   mb^15*(38*mc^3 + 5*mc*q2) - 2*mb^2*(mc^2 - q2)^6*
    (22*mc^4 + 10*mc^2*q2 - q2^2) - mb^3*mc*(mc^2 - q2)^5*
    (38*mc^4 + 35*mc^2*q2 + 13*q2^2) + 
   mb^14*(-170*mc^4 + 244*mc^2*q2 + 56*q2^2) + 
   mb^13*(-152*mc^5 + 155*mc^3*q2 + 7*mc*q2^2) + 
   2*mb^12*(377*mc^6 + 178*mc^4*q2 - 269*mc^2*q2^2 - 56*q2^3) - 
   mb^5*mc*(mc^2 - q2)^3*(152*mc^6 + 411*mc^4*q2 - 112*mc^2*q2^2 - 35*q2^3) - 
   2*mb^4*(mc^2 - q2)^4*(85*mc^6 + 162*mc^4*q2 - 21*mc^2*q2^2 + 8*q2^3) + 
   mb^11*(934*mc^7 + 45*mc^5*q2 - 218*mc^3*q2^2 + 7*mc*q2^3) + 
   2*mb^6*(mc^2 - q2)^2*(377*mc^8 + 152*mc^6*q2 + 729*mc^4*q2^2 + 
     18*mc^2*q2^3 + 28*q2^4) + mb^10*(-542*mc^8 - 1204*mc^6*q2 + 
     318*mc^4*q2^2 + 568*mc^2*q2^3 + 140*q2^4) + 
   mb^9*(-1490*mc^9 - 195*mc^7*q2 + 889*mc^5*q2^2 + 95*mc^3*q2^3 - 
     35*mc*q2^4) - 2*mb^8*(271*mc^10 - 620*mc^8*q2 - 802*mc^6*q2^2 + 
     724*mc^4*q2^3 + 115*mc^2*q2^4 + 56*q2^5) + 
   mb^7*(934*mc^11 - 195*mc^9*q2 + 564*mc^7*q2^2 - 1382*mc^5*q2^3 + 
     30*mc^3*q2^4 + 49*mc*q2^5) + 120*mb^4*mc^4*
    Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
    (3*mb^8 + 3*mb^7*mc - 6*mb^6*q2 + 3*(mc^2 - q2)^3*(mc^2 + q2) + 
     mb*mc*(mc^2 - q2)^2*(3*mc^2 + 4*q2) - mb^5*(3*mc^3 + 2*mc*q2) - 
     6*mb^4*(mc^4 - 2*mc^2*q2) + 6*mb^2*q2*(2*mc^4 - 3*mc^2*q2 + q2^2) + 
     mb^3*(-3*mc^5 + 12*mc^3*q2 - 5*mc*q2^2))*
    Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
      (2*mb*mc)]))/(2880*mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^4*
  (mb^2 + 2*mb*mc + mc^2 - q2)^5)


==> anc/AnalyticalResults/AV/Cq2_AV_0_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((mb + mc)^2*(18*mb^18 + 9*mb^17*mc + 18*mc^2*(mc^2 - q2)^8 + 
   9*mb*mc*(mc^2 - q2)^7*(mc^2 + 2*q2) - 9*mb^16*(19*mc^2 + 16*q2) - 
   3*mb^15*(49*mc^3 + 15*mc*q2) - 9*mb^2*(mc^2 - q2)^6*
    (19*mc^4 + 20*mc^2*q2 - 2*q2^2) + 
   9*mb^14*(95*mc^4 + 94*mc^2*q2 + 56*q2^2) - mb^3*mc*(mc^2 - q2)^5*
    (147*mc^4 + 235*mc^2*q2 + 117*q2^2) + 
   mb^13*(882*mc^5 + 500*mc^3*q2 + 63*mc*q2^2) + 
   3*mb^4*(mc^2 - q2)^4*(285*mc^6 + 358*mc^4*q2 + 201*mc^2*q2^2 - 48*q2^3) + 
   mb^5*mc*(mc^2 - q2)^3*(882*mc^6 + 1656*mc^4*q2 + 803*mc^2*q2^2 + 
     315*q2^3) - 3*mb^12*(573*mc^6 + 782*mc^4*q2 + 489*mc^2*q2^2 + 
     336*q2^3) - mb^11*(2349*mc^7 + 990*mc^5*q2 + 412*mc^3*q2^2 - 
     63*mc*q2^3) - 3*mb^6*(mc^2 - q2)^2*(573*mc^8 + 28*mc^6*q2 + 
     601*mc^4*q2^2 + 342*mc^2*q2^3 - 168*q2^4) + 
   3*mb^10*(339*mc^8 + 1118*mc^6*q2 + 479*mc^4*q2^2 + 204*mc^2*q2^3 + 
     420*q2^4) + mb^9*(3210*mc^9 + 535*mc^7*q2 - 1519*mc^5*q2^2 - 
     295*mc^3*q2^3 - 315*mc*q2^4) + 3*mb^8*(339*mc^10 - 1140*mc^8*q2 - 
     1118*mc^6*q2^2 + 156*mc^4*q2^3 + 435*mc^2*q2^4 - 336*q2^5) + 
   mb^7*(-2349*mc^11 + 535*mc^9*q2 - 1064*mc^7*q2^2 + 1992*mc^5*q2^3 + 
     445*mc^3*q2^4 + 441*mc*q2^5) + 30*mb^3*mc^3*
    Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
    (3*mb^10 + (3*mc^2 - 2*q2)*(mc^2 - q2)^4 + 6*mb*mc*(mc^2 - q2)^3*q2 + 
     6*mb^7*mc*(-6*mc^2 + q2) - mb^8*(15*mc^2 + 14*q2) + 
     2*mb^6*(6*mc^4 + 14*mc^2*q2 + 13*q2^2) + 
     18*mb^5*(4*mc^5 - 3*mc^3*q2 - mc*q2^2) + 
     12*mb^4*(mc^6 - 9*mc^4*q2 - 2*q2^3) - 
     18*mb^3*(2*mc^7 + 3*mc^5*q2 - 4*mc^3*q2^2 - mc*q2^3) + 
     mb^2*(-15*mc^8 + 28*mc^6*q2 - 24*mc^2*q2^3 + 11*q2^4))*
    Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
      (2*mb*mc)]))/(2160*mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^4*
  (mb^2 + 2*mb*mc + mc^2 - q2)^5)


==> anc/AnalyticalResults/AV/Cq2_AV_1_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/24*(2*mb^10 - mb^9*mc + 2*mc^2*(mc^2 - q2)^4 - 8*mb^8*q2 - 
   2*mb^2*(mc^2 - q2)^2*(3*mc^2 - q2)*q2 - mb*mc*(mc^2 - q2)^3*
    (mc^2 + 2*q2) + mb^7*(-8*mc^3 + mc*q2) - 
   2*mb^6*(mc^4 + 3*mc^2*q2 - 6*q2^2) + 
   mb^5*(18*mc^5 + 23*mc^3*q2 + 3*mc*q2^2) - 
   2*mb^4*(mc^6 + 10*mc^4*q2 - 7*mc^2*q2^2 + 4*q2^3) - 
   mb^3*(8*mc^7 - 23*mc^5*q2 + 10*mc^3*q2^2 + 5*mc*q2^3) - 
   12*mb^2*mc^2*(mb^4 - mb^3*mc - mb*mc^3 + mc^4 - mb^2*q2 - mc^2*q2)*
    Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
    Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
      (2*mb*mc)])/(mb*mc*(mb^2 - 2*mb*mc + mc^2 - q2)^3*
   (mb^2 + 2*mb*mc + mc^2 - q2)^2)


==> anc/AnalyticalResults/AV/Cq2_AV_1_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/8640*(6*mb^20 - 9*mb^19*mc - 9*mb*mc^5*(mc^2 - q2)^7 + 
   6*mc^4*(mc^2 - q2)^8 - 12*mb^18*(11*mc^2 + 4*q2) - 
   6*mb^2*mc^4*(mc^2 - q2)^6*(22*mc^2 + 9*q2) + 9*mb^17*(17*mc^3 + 7*mc*q2) + 
   mb^3*mc^3*(mc^2 - q2)^5*(153*mc^4 + 107*mc^2*q2 - 2*q2^2) + 
   mb^16*(-414*mc^4 + 738*mc^2*q2 + 168*q2^2) + 
   mb^15*(450*mc^5 - 658*mc^3*q2 - 189*mc*q2^2) + 
   2*mb^14*(1332*mc^6 + 295*mc^4*q2 - 828*mc^2*q2^2 - 168*q2^3) + 
   mb^13*(-2178*mc^7 - 592*mc^5*q2 + 993*mc^3*q2^2 + 315*mc*q2^3) + 
   mb^5*mc*(mc^2 - q2)^3*(450*mc^8 + 758*mc^6*q2 - 41*mc^4*q2^2 + 
     90*mc^2*q2^3 - 9*q2^4) - 2*mb^4*(mc^2 - q2)^4*
    (207*mc^8 + 533*mc^6*q2 - 50*mc^4*q2^2 + 15*mc^2*q2^3 - 3*q2^4) + 
   mb^12*(-4968*mc^8 - 2598*mc^6*q2 + 1880*mc^4*q2^2 + 1830*mc^2*q2^3 + 
     420*q2^4) + mb^11*(1584*mc^9 + 1042*mc^7*q2 - 965*mc^5*q2^2 - 
     450*mc^3*q2^3 - 315*mc*q2^4) + 2*mb^10*(2844*mc^10 + 659*mc^8*q2 + 
     508*mc^6*q2^2 - 2585*mc^4*q2^3 - 450*mc^2*q2^4 - 168*q2^5) + 
   2*mb^6*(mc^2 - q2)^2*(1332*mc^10 + 1365*mc^8*q2 + 1906*mc^6*q2^2 - 
     715*mc^4*q2^3 + 48*mc^2*q2^4 - 24*q2^5) + 
   mb^9*(1584*mc^11 + 290*mc^9*q2 - 4639*mc^7*q2^2 + 2037*mc^5*q2^3 - 
     325*mc^3*q2^4 + 189*mc*q2^5) - 2*mb^8*(2484*mc^12 - 659*mc^10*q2 - 
     3392*mc^8*q2^2 + 3162*mc^6*q2^3 - 2288*mc^4*q2^4 + 9*mc^2*q2^5 - 
     84*q2^6) + mb^7*(-2178*mc^13 + 1042*mc^11*q2 - 4639*mc^9*q2^2 + 
     6596*mc^7*q2^3 - 1160*mc^5*q2^4 + 402*mc^3*q2^5 - 63*mc*q2^6) + 
   120*mb^4*mc^4*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
    (9*mb^10 - 9*mb^9*mc + 8*mb^7*mc*q2 + 38*mb^6*mc^2*q2 + 
     9*mc^2*(mc^2 - q2)^3*(mc^2 + q2) - 9*mb^8*(mc^2 + 2*q2) + 
     2*mb^4*q2^2*(-20*mc^2 + 9*q2) - mb*mc*(mc^2 - q2)^2*
      (9*mc^4 + 10*mc^2*q2 + 2*q2^2) - 2*mb^3*mc*q2*(14*mc^4 - 11*mc^2*q2 + 
       3*q2^2) + mb^5*(18*mc^5 - 28*mc^3*q2 + 9*mc*q2^2) + 
     mb^2*(-9*mc^8 + 38*mc^6*q2 - 40*mc^4*q2^2 + 20*mc^2*q2^3 - 9*q2^4))*
    Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
      (2*mb*mc)])/(mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^5*
   (mb^2 + 2*mb*mc + mc^2 - q2)^4)


==> anc/AnalyticalResults/AV/Cq2_AV_1_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/6480*(54*mb^20 - 81*mb^19*mc - 81*mb*mc^5*(mc^2 - q2)^7 + 
   54*mc^4*(mc^2 - q2)^8 - 27*mb^18*(19*mc^2 + 16*q2) - 
   27*mb^2*mc^4*(mc^2 - q2)^6*(19*mc^2 + 18*q2) + 
   9*mb^17*(68*mc^3 + 63*mc*q2) + mb^3*mc^3*(mc^2 - q2)^5*
    (612*mc^4 + 883*mc^2*q2 + 2*q2^2) + 
   18*mb^16*(163*mc^4 + 144*mc^2*q2 + 84*q2^2) - 
   mb^15*(2925*mc^5 + 2177*mc^3*q2 + 1701*mc*q2^2) - 
   mb^14*(7884*mc^6 + 9680*mc^4*q2 + 4779*mc^2*q2^2 + 3024*q2^3) + 
   mb^13*(5913*mc^7 + 5722*mc^5*q2 + 1707*mc^3*q2^2 + 2835*mc*q2^3) + 
   2*mb^4*(mc^2 - q2)^4*(1467*mc^8 + 1028*mc^6*q2 + 1195*mc^4*q2^2 - 
     135*mc^2*q2^3 + 27*q2^4) - mb^5*mc*(mc^2 - q2)^3*
    (2925*mc^8 + 3053*mc^6*q2 + 5539*mc^4*q2^2 - 630*mc^2*q2^3 + 81*q2^4) + 
   2*mb^12*(5994*mc^8 + 7344*mc^6*q2 + 5885*mc^4*q2^2 + 1485*mc^2*q2^3 + 
     1890*q2^4) - mb^11*(3519*mc^9 + 6127*mc^7*q2 + 5155*mc^5*q2^2 - 
     2700*mc^3*q2^3 + 2835*mc*q2^4) - mb^6*(mc^2 - q2)^2*
    (7884*mc^10 + 1080*mc^8*q2 - 1303*mc^6*q2^2 + 5830*mc^4*q2^3 - 
     1539*mc^2*q2^4 + 432*q2^5) - mb^10*(13158*mc^10 + 7168*mc^8*q2 + 
     4421*mc^6*q2^2 + 9230*mc^4*q2^3 - 2025*mc^2*q2^4 + 3024*q2^5) + 
   mb^9*(-3519*mc^11 + 4030*mc^9*q2 + 9949*mc^7*q2^2 + 11013*mc^5*q2^3 - 
     5750*mc^3*q2^4 + 1701*mc*q2^5) + 4*mb^8*(2997*mc^12 - 1792*mc^10*q2 - 
     4441*mc^8*q2^2 - 2379*mc^6*q2^3 + 2546*mc^4*q2^4 - 1053*mc^2*q2^5 + 
     378*q2^6) + mb^7*(5913*mc^13 - 6127*mc^11*q2 + 9949*mc^9*q2^2 + 
     2584*mc^7*q2^3 - 15535*mc^5*q2^4 + 3783*mc^3*q2^5 - 567*mc*q2^6) + 
   30*mb^3*mc^3*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
    (9*mb^12 - 18*mb^11*mc - 4*mb^10*(9*mc^2 + 13*q2) + 
     mb^9*(-18*mc^3 + 98*mc*q2) - 2*mb*mc*(mc^2 - q2)^3*
      (9*mc^4 - 22*mc^2*q2 + 4*q2^2) + (mc^2 - q2)^4*
      (9*mc^4 - 16*mc^2*q2 + 4*q2^2) + mb^8*(207*mc^4 + 64*mc^2*q2 + 
       122*q2^2) + 2*mb^7*(18*mc^5 - 80*mc^3*q2 - 97*mc*q2^2) + 
     mb^6*(-360*mc^6 + 68*mc^4*q2 + 74*mc^2*q2^2 - 148*q2^3) - 
     2*mb^2*(mc^2 - q2)^2*(18*mc^6 + 4*mc^4*q2 - 47*mc^2*q2^2 + 16*q2^3) + 
     6*mb^5*(6*mc^7 - 6*mc^5*q2 - 21*mc^3*q2^2 + 29*mc*q2^3) + 
     mb^4*(207*mc^8 + 68*mc^6*q2 + 216*mc^4*q2^2 - 228*mc^2*q2^3 + 97*q2^4) - 
     2*mb^3*(9*mc^9 + 80*mc^7*q2 + 63*mc^5*q2^2 - 186*mc^3*q2^3 + 
       34*mc*q2^4))*Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 
         2*mb^2*(mc^2 + q2)])/(2*mb*mc)])/
  (mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^5*(mb^2 + 2*mb*mc + mc^2 - q2)^
    4)


==> anc/AnalyticalResults/T/CM2_T_1_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(72*M2^5*mb^4 - 144*EulerGamma*M2^5*mb^3*mc + 108*M2^4*mb^5*mc - 
  144*EulerGamma*M2^4*mb^5*mc + 72*M2^5*mb^2*mc^2 - 
  144*EulerGamma*M2^5*mb^2*mc^2 - 216*M2^4*mb^4*mc^2 - 
  288*EulerGamma*M2^4*mb^4*mc^2 - 72*M2^3*mb^6*mc^2 + 
  216*EulerGamma*M2^3*mb^6*mc^2 - 144*EulerGamma*M2^5*mb*mc^3 - 
  504*M2^4*mb^3*mc^3 + 288*EulerGamma*M2^4*mb^3*mc^3 - 72*M2^3*mb^5*mc^3 + 
  360*EulerGamma*M2^3*mb^5*mc^3 - 8*M2^2*mb^7*mc^3 - 
  48*EulerGamma*M2^2*mb^7*mc^3 + 72*M2^5*mc^4 - 216*M2^4*mb^2*mc^4 - 
  144*EulerGamma*M2^4*mb^2*mc^4 + 252*M2^3*mb^4*mc^4 + 
  720*EulerGamma*M2^3*mb^4*mc^4 + 504*M2^2*mb^6*mc^4 - 
  792*EulerGamma*M2^2*mb^6*mc^4 - 162*M2*mb^8*mc^4 + 
  144*EulerGamma*M2*mb^8*mc^4 + 108*M2^4*mb*mc^5 + 540*M2^3*mb^3*mc^5 + 
  162*M2^2*mb^5*mc^5 - 720*EulerGamma*M2^2*mb^5*mc^5 - 324*M2*mb^7*mc^5 + 
  360*EulerGamma*M2*mb^7*mc^5 + 45*mb^9*mc^5 - 36*EulerGamma*mb^9*mc^5 + 
  12*mb*mc*(3*mb^8*mc^4 - 6*M2*mb^6*mc^3*(2*mb + 5*mc) + 
    12*M2^5*(mb^2 + mb*mc + mc^2) - 6*M2^3*mb^3*mc*
     (3*mb^2 + 5*mb*mc + 10*mc^2) + 2*M2^2*mb^4*mc^2*
     (2*mb^2 + 33*mb*mc + 30*mc^2) + 12*M2^4*mb*(mb^3 + 2*mb^2*mc - 
      2*mb*mc^2 + mc^3))*Log[M2] - 24*M2^2*mb*mc*
   (-3*M2*mb^4*mc^2 - mb^6*mc^2 + 6*M2^3*(mb^2 - mc^2) + 
    6*M2^2*(mb^4 - mb^2*mc^2))*Log[mb] + 144*M2^5*mb^3*mc*Log[mc] + 
  144*M2^4*mb^5*mc*Log[mc] - 144*M2^5*mb*mc^3*Log[mc] - 
  144*M2^4*mb^3*mc^3*Log[mc] - 72*M2^3*mb^5*mc^3*Log[mc] - 
  24*M2^2*mb^7*mc^3*Log[mc] - 144*M2^5*mb^3*mc*Log[mb*mc] - 
  144*M2^4*mb^5*mc*Log[mb*mc] - 144*M2^5*mb^2*mc^2*Log[mb*mc] - 
  288*M2^4*mb^4*mc^2*Log[mb*mc] + 216*M2^3*mb^6*mc^2*Log[mb*mc] - 
  144*M2^5*mb*mc^3*Log[mb*mc] + 288*M2^4*mb^3*mc^3*Log[mb*mc] + 
  360*M2^3*mb^5*mc^3*Log[mb*mc] - 48*M2^2*mb^7*mc^3*Log[mb*mc] - 
  144*M2^4*mb^2*mc^4*Log[mb*mc] + 720*M2^3*mb^4*mc^4*Log[mb*mc] - 
  792*M2^2*mb^6*mc^4*Log[mb*mc] + 144*M2*mb^8*mc^4*Log[mb*mc] - 
  720*M2^2*mb^5*mc^5*Log[mb*mc] + 360*M2*mb^7*mc^5*Log[mb*mc] - 
  36*mb^9*mc^5*Log[mb*mc])/(864*E^(mb^2/M2)*M2^5*mb*mc)


==> anc/AnalyticalResults/T/CM2_T_1_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(72*M2^7*mb^6 + 72*M2^7*mb^5*mc - 36*M2^6*mb^7*mc + 360*M2^7*mb^4*mc^2 + 
  648*M2^6*mb^6*mc^2 - 504*M2^5*mb^8*mc^2 + 672*M2^7*mb^3*mc^3 - 
  588*M2^6*mb^5*mc^3 - 348*M2^5*mb^7*mc^3 + 108*M2^4*mb^9*mc^3 + 
  360*M2^7*mb^2*mc^4 - 2520*M2^6*mb^4*mc^4 - 4320*EulerGamma*M2^6*mb^4*mc^4 - 
  3924*M2^5*mb^6*mc^4 + 216*M2^4*mb^8*mc^4 + 5040*EulerGamma*M2^4*mb^8*mc^4 + 
  486*M2^3*mb^10*mc^4 - 1080*EulerGamma*M2^3*mb^10*mc^4 + 72*M2^7*mb*mc^5 - 
  1188*M2^6*mb^3*mc^5 - 1704*M2^5*mb^5*mc^5 + 2880*EulerGamma*M2^5*mb^5*
   mc^5 + 1962*M2^4*mb^7*mc^5 + 1680*EulerGamma*M2^4*mb^7*mc^5 + 
  258*M2^3*mb^9*mc^5 - 1560*EulerGamma*M2^3*mb^9*mc^5 - 99*M2^2*mb^11*mc^5 + 
  180*EulerGamma*M2^2*mb^11*mc^5 + 72*M2^7*mc^6 + 360*M2^6*mb^2*mc^6 - 
  900*M2^5*mb^4*mc^6 + 4320*EulerGamma*M2^5*mb^4*mc^6 + 
  11508*M2^4*mb^6*mc^6 - 1440*EulerGamma*M2^4*mb^6*mc^6 + 
  3186*M2^3*mb^8*mc^6 - 13320*EulerGamma*M2^3*mb^8*mc^6 - 
  5418*M2^2*mb^10*mc^6 + 6264*EulerGamma*M2^2*mb^10*mc^6 + 
  718*M2*mb^12*mc^6 - 600*EulerGamma*M2*mb^12*mc^6 - 108*M2^6*mb*mc^7 + 
  468*M2^5*mb^3*mc^7 + 3582*M2^4*mb^5*mc^7 - 1200*EulerGamma*M2^4*mb^5*mc^7 - 
  2574*M2^3*mb^7*mc^7 - 5520*EulerGamma*M2^3*mb^7*mc^7 - 
  3459*M2^2*mb^9*mc^7 + 5916*EulerGamma*M2^2*mb^9*mc^7 + 1387*M2*mb^11*mc^7 - 
  1380*EulerGamma*M2*mb^11*mc^7 - 107*mb^13*mc^7 + 84*EulerGamma*mb^13*mc^7 + 
  12*mb^4*mc^4*(360*M2^6 - 7*mb^9*mc^3 - 120*M2^5*mc*(2*mb + 3*mc) + 
    5*M2*mb^7*mc^2*(10*mb + 23*mc) - M2^2*mb^5*mc*(15*mb^2 + 522*mb*mc + 
      493*mc^2) - 20*M2^4*mb*(21*mb^3 + 7*mb^2*mc - 6*mb*mc^2 - 5*mc^3) + 
    10*M2^3*mb^3*(9*mb^3 + 13*mb^2*mc + 111*mb*mc^2 + 46*mc^3))*Log[M2] + 
  12*mb^4*mc^4*(-360*M2^6 + 7*mb^9*mc^3 + 120*M2^5*mc*(2*mb + 3*mc) - 
    5*M2*mb^7*mc^2*(10*mb + 23*mc) + M2^2*mb^5*mc*(15*mb^2 + 522*mb*mc + 
      493*mc^2) + 20*M2^4*mb*(21*mb^3 + 7*mb^2*mc - 6*mb*mc^2 - 5*mc^3) - 
    10*M2^3*mb^3*(9*mb^3 + 13*mb^2*mc + 111*mb*mc^2 + 46*mc^3))*Log[mb*mc])/
 (103680*E^(mb^2/M2)*M2^7*mb^3*mc^3*Pi^2)


==> anc/AnalyticalResults/T/CM2_T_1_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(432*M2^7*mb^6 + 432*M2^7*mb^5*mc - 216*M2^6*mb^7*mc + 360*M2^7*mb^4*mc^2 + 
  288*M2^6*mb^6*mc^2 - 324*M2^5*mb^8*mc^2 + 1712*M2^7*mb^3*mc^3 + 
  960*EulerGamma*M2^7*mb^3*mc^3 - 448*M2^6*mb^5*mc^3 - 
  2640*EulerGamma*M2^6*mb^5*mc^3 - 848*M2^5*mb^7*mc^3 + 
  1200*EulerGamma*M2^5*mb^7*mc^3 + 168*M2^4*mb^9*mc^3 - 
  120*EulerGamma*M2^4*mb^9*mc^3 + 360*M2^7*mb^2*mc^4 - 120*M2^6*mb^4*mc^4 - 
  1440*EulerGamma*M2^6*mb^4*mc^4 - 684*M2^5*mb^6*mc^4 - 684*M2^4*mb^8*mc^4 + 
  720*EulerGamma*M2^4*mb^8*mc^4 + 216*M2^3*mb^10*mc^4 - 
  120*EulerGamma*M2^3*mb^10*mc^4 + 432*M2^7*mb*mc^5 - 1728*M2^6*mb^3*mc^5 - 
  3600*EulerGamma*M2^6*mb^3*mc^5 - 3544*M2^5*mb^5*mc^5 + 
  6000*EulerGamma*M2^5*mb^5*mc^5 + 2892*M2^4*mb^7*mc^5 - 
  2200*EulerGamma*M2^4*mb^7*mc^5 - 412*M2^3*mb^9*mc^5 + 
  200*EulerGamma*M2^3*mb^9*mc^5 + 6*M2^2*mb^11*mc^5 + 432*M2^7*mc^6 + 
  360*M2^6*mb^2*mc^6 - 240*M2^5*mb^4*mc^6 + 1440*EulerGamma*M2^5*mb^4*mc^6 + 
  708*M2^4*mb^6*mc^6 - 1440*EulerGamma*M2^4*mb^6*mc^6 + 936*M2^3*mb^8*mc^6 + 
  720*EulerGamma*M2^3*mb^8*mc^6 - 108*M2^2*mb^10*mc^6 - 
  456*EulerGamma*M2^2*mb^10*mc^6 - 27*M2*mb^12*mc^6 + 
  60*EulerGamma*M2*mb^12*mc^6 - 648*M2^6*mb*mc^7 - 192*M2^5*mb^3*mc^7 + 
  4320*EulerGamma*M2^5*mb^3*mc^7 + 5632*M2^4*mb^5*mc^7 - 
  5680*EulerGamma*M2^4*mb^5*mc^7 - 2804*M2^3*mb^7*mc^7 + 
  2240*EulerGamma*M2^3*mb^7*mc^7 + 386*M2^2*mb^9*mc^7 - 
  584*EulerGamma*M2^2*mb^9*mc^7 - 38*M2*mb^11*mc^7 + 
  100*EulerGamma*M2*mb^11*mc^7 + 3*mb^13*mc^7 - 6*EulerGamma*mb^13*mc^7 - 
  2*mb^3*mc^3*(480*M2^7 - 3*mb^10*mc^4 + 10*M2*mb^8*mc^3*(3*mb + 5*mc) - 
    4*M2^2*mb^6*mc^3*(57*mb + 73*mc) - 
    120*M2^6*(11*mb^2 + 6*mb*mc + 15*mc^2) - 20*M2^3*mb^4*mc*
     (3*mb^3 - 5*mb^2*mc - 18*mb*mc^2 - 56*mc^3) + 
    120*M2^5*(5*mb^4 + 25*mb^2*mc^2 + 6*mb*mc^3 + 18*mc^4) - 
    20*M2^4*mb^2*(3*mb^4 - 18*mb^3*mc + 55*mb^2*mc^2 + 36*mb*mc^3 + 
      142*mc^4))*Log[M2] + 2*mb^3*mc^3*(480*M2^7 - 3*mb^10*mc^4 + 
    10*M2*mb^8*mc^3*(3*mb + 5*mc) - 4*M2^2*mb^6*mc^3*(57*mb + 73*mc) - 
    120*M2^6*(11*mb^2 + 6*mb*mc + 15*mc^2) - 20*M2^3*mb^4*mc*
     (3*mb^3 - 5*mb^2*mc - 18*mb*mc^2 - 56*mc^3) + 
    120*M2^5*(5*mb^4 + 25*mb^2*mc^2 + 6*mb*mc^3 + 18*mc^4) - 
    20*M2^4*mb^2*(3*mb^4 - 18*mb^3*mc + 55*mb^2*mc^2 + 36*mb*mc^3 + 
      142*mc^4))*Log[mb*mc])/(51840*E^(mb^2/M2)*M2^7*mb^3*mc^3*Pi^2)


==> anc/AnalyticalResults/T/Cq2_T_1_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2))*
   (q2*(-4*mb^7*mc + mb^6*(-8*mc^2 + 2*q2) + 2*q2*(mc^3 - mc*q2)^2 + 
      2*mb^5*(2*mc^3 + 7*mc*q2) + 2*mb^4*(8*mc^4 + 13*mc^2*q2 - 2*q2^2) + 
      mb^3*(4*mc^5 + 28*mc^3*q2 - 13*mc*q2^2) + 
      2*mb^2*(-4*mc^6 + 13*mc^4*q2 - 8*mc^2*q2^2 + q2^3) + 
      mb*(-4*mc^7 + 14*mc^5*q2 - 13*mc^3*q2^2 + 3*mc*q2^3)) + 
    4*mb*mc*(mb^2 - mc^2)*(mb^2 - 2*mb*mc + mc^2 - q2)*
     (mb^2 + 2*mb*mc + mc^2 - q2)^2*Log[mb] - 4*mb*mc*(mb^2 - mc^2)*
     (mb^2 - 2*mb*mc + mc^2 - q2)*(mb^2 + 2*mb*mc + mc^2 - q2)^2*Log[mc]) - 
  4*mb*mc*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
   (mb^10 + 2*mb^9*mc + mc^2*(mc^2 - q2)^4 - mb^8*(3*mc^2 + 4*q2) - 
    2*mb^7*(4*mc^3 + 3*mc*q2) + 2*mb^6*(mc^4 + 2*mc^2*q2 + 3*q2^2) + 
    2*mb^5*(6*mc^5 + 3*mc^3*q2 + 5*mc*q2^2) + 
    2*mb^4*(mc^6 + 4*mc^2*q2^2 - 2*q2^3) + 
    mb^3*(-8*mc^7 + 6*mc^5*q2 + 8*mc^3*q2^2 - 7*mc*q2^3) + 
    mb^2*(-3*mc^8 + 4*mc^6*q2 + 8*mc^4*q2^2 - 7*mc^2*q2^3 + q2^4) + 
    mb*mc*(2*mc^8 - 6*mc^6*q2 + 10*mc^4*q2^2 - 7*mc^2*q2^3 + q2^4))*
   Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
     (2*mb*mc)])/(24*mb*mc*(mb^2 - 2*mb*mc + mc^2 - q2)^2*
  (mb^2 + 2*mb*mc + mc^2 - q2)^3*q2)


==> anc/AnalyticalResults/T/Cq2_T_1_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(q2*(6*mb^20 + 12*mb^19*mc + 6*mc^4*(mc^2 - q2)^8 + 
   3*mb*mc^3*(mc^2 - q2)^7*(4*mc^2 - q2) - 12*mb^18*(13*mc^2 + 4*q2) - 
   6*mb^2*mc^4*(mc^2 - q2)^6*(26*mc^2 + 5*q2) - 
   3*mb^17*(108*mc^3 + 29*mc*q2) + mb^16*(-882*mc^4 + 906*mc^2*q2 + 
     168*q2^2) + mb^15*(-1440*mc^5 + 1706*mc^3*q2 + 273*mc*q2^2) + 
   mb^14*(2352*mc^6 + 2590*mc^4*q2 - 2160*mc^2*q2^2 - 336*q2^3) - 
   mb^3*mc*(mc^2 - q2)^5*(324*mc^6 - 86*mc^4*q2 + 17*mc^2*q2^2 + 3*q2^3) + 
   mb^13*(6144*mc^7 + 4184*mc^5*q2 - 3687*mc^3*q2^2 - 483*mc*q2^3) - 
   mb^5*mc*(mc^2 - q2)^3*(1440*mc^8 + 136*mc^6*q2 - 55*mc^4*q2^2 - 
     240*mc^2*q2^3 - 33*q2^4) - 2*mb^4*(mc^2 - q2)^4*
    (441*mc^8 + 469*mc^6*q2 - 208*mc^4*q2^2 + 3*mc^2*q2^3 - 3*q2^4) + 
   2*mb^12*(438*mc^8 - 363*mc^6*q2 - 562*mc^4*q2^2 + 1335*mc^2*q2^3 + 
     210*q2^4) + mb^11*(-4392*mc^9 - 6698*mc^7*q2 - 3857*mc^5*q2^2 + 
     4182*mc^3*q2^3 + 525*mc*q2^4) + 2*mb^6*(mc^2 - q2)^2*
    (1176*mc^10 + 1989*mc^8*q2 + 2186*mc^6*q2^2 - 1379*mc^4*q2^3 - 
     36*mc^2*q2^4 - 24*q2^5) - 2*mb^10*(2196*mc^10 + 1361*mc^8*q2 + 
     616*mc^6*q2^2 + 1885*mc^4*q2^3 + 870*mc^2*q2^4 + 168*q2^5) + 
   mb^9*(-4392*mc^11 + 1790*mc^9*q2 + 5351*mc^7*q2^2 + 1107*mc^5*q2^3 - 
     2635*mc^3*q2^4 - 357*mc*q2^5) + 2*mb^8*(438*mc^12 - 1361*mc^10*q2 + 
     2428*mc^8*q2^2 - 3762*mc^6*q2^3 + 2698*mc^4*q2^4 + 243*mc^2*q2^5 + 
     84*q2^6) + mb^7*(6144*mc^13 - 6698*mc^11*q2 + 5351*mc^9*q2^2 - 
     5452*mc^7*q2^3 - 386*mc^5*q2^4 + 894*mc^3*q2^5 + 147*mc*q2^6) + 
   120*mb^4*mc^4*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
    (12*mb^10 + 24*mb^9*mc + 3*mb^8*(4*mc^2 - 9*q2) - 49*mb^7*mc*q2 + 
     mb*mc*(mc^2 - q2)^2*(24*mc^4 - mc^2*q2 - 2*q2^2) + 
     3*(mc^2 - q2)^3*(4*mc^4 + 3*mc^2*q2 - q2^2) + 
     mb^3*mc*q2*(41*mc^4 - 32*mc^2*q2 + 3*q2^2) + 
     mb^6*(-24*mc^4 + 4*mc^2*q2 + 6*q2^2) + 
     mb^5*(-48*mc^5 + 41*mc^3*q2 + 24*mc*q2^2) + 
     mb^4*(-24*mc^6 + 30*mc^4*q2 - 44*mc^2*q2^2 + 24*q2^3) + 
     2*mb^2*(6*mc^8 + 2*mc^6*q2 - 22*mc^4*q2^2 + 23*mc^2*q2^3 - 9*q2^4))*
    Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
      (2*mb*mc)]))/(8640*mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^4*
  (mb^2 + 2*mb*mc + mc^2 - q2)^5)


==> anc/AnalyticalResults/T/Cq2_T_1_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(q2*(54*mb^20 + 108*mb^19*mc + 54*mc^4*(mc^2 - q2)^8 + 
   27*mb*mc^3*(mc^2 - q2)^7*(4*mc^2 - q2) - 72*mb^18*(7*mc^2 + 6*q2) - 
   9*mb^2*mc^4*(mc^2 - q2)^6*(56*mc^2 + 55*q2) - 
   9*mb^17*(124*mc^3 + 87*mc*q2) + 9*mb^16*(278*mc^4 + 281*mc^2*q2 + 
     168*q2^2) + mb^15*(6120*mc^5 + 5089*mc^3*q2 + 2457*mc*q2^2) - 
   mb^3*mc*(mc^2 - q2)^5*(1116*mc^6 + 491*mc^4*q2 - 137*mc^2*q2^2 + 
     27*q2^3) - mb^14*(3312*mc^6 + 7435*mc^4*q2 + 4590*mc^2*q2^2 + 
     3024*q2^3) - mb^13*(12744*mc^7 + 16214*mc^5*q2 + 8568*mc^3*q2^2 + 
     4347*mc*q2^3) + mb^4*(mc^2 - q2)^4*(2502*mc^8 + 2573*mc^6*q2 + 
     2314*mc^4*q2^2 - 279*mc^2*q2^3 + 54*q2^4) + 
   mb^5*mc*(mc^2 - q2)^3*(6120*mc^8 + 2146*mc^6*q2 + 2960*mc^4*q2^2 - 
     555*mc^2*q2^3 + 297*q2^4) + mb^12*(-2556*mc^8 + 5211*mc^6*q2 + 
     7034*mc^4*q2^2 + 2655*mc^2*q2^3 + 3780*q2^4) + 
   mb^11*(7632*mc^9 + 19103*mc^7*q2 + 14882*mc^5*q2^2 + 5538*mc^3*q2^3 + 
     4725*mc*q2^4) + mb^10*(7632*mc^10 + 127*mc^8*q2 - 4378*mc^6*q2^2 - 
     4105*mc^4*q2^3 + 2340*mc^2*q2^4 - 3024*q2^5) - 
   mb^6*(mc^2 - q2)^2*(3312*mc^10 + 1413*mc^8*q2 + 3892*mc^6*q2^2 + 
     4937*mc^4*q2^3 - 1602*mc^2*q2^4 + 432*q2^5) + 
   mb^9*(7632*mc^11 - 14390*mc^9*q2 - 18371*mc^7*q2^2 - 9117*mc^5*q2^3 + 
     835*mc^3*q2^4 - 3213*mc*q2^5) + mb^8*(-2556*mc^12 + 127*mc^10*q2 - 
     18356*mc^8*q2^2 + 1434*mc^6*q2^3 + 7264*mc^4*q2^4 - 4401*mc^2*q2^5 + 
     1512*q2^6) + mb^7*(-12744*mc^13 + 19103*mc^11*q2 - 18371*mc^9*q2^2 + 
     4972*mc^7*q2^3 + 8696*mc^5*q2^4 - 2979*mc^3*q2^5 + 1323*mc*q2^6) - 
   30*mb^3*mc^3*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
    (mb^10*q2 + (mc^2 - 4*q2)*(mc^2 - q2)^4*q2 - 2*mb*mc*(mc^2 - q2)^3*q2*
      (8*mc^2 + q2) + 16*mb^9*(9*mc^3 - mc*q2) - mb^2*(mc^2 - q2)^2*q2*
      (37*mc^4 - 38*mc^2*q2 - 17*q2^2) + mb^8*(288*mc^4 - 37*mc^2*q2 - 
       8*q2^2) - 2*mb^7*(72*mc^5 + 2*mc^3*q2 - 23*mc*q2^2) + 
     mb^6*(-576*mc^6 + 196*mc^4*q2 + 112*mc^2*q2^2 + 22*q2^3) - 
     6*mb^5*(24*mc^7 - 60*mc^5*q2 - 3*mc^3*q2^2 + 7*mc*q2^3) + 
     4*mb^4*(72*mc^8 + 49*mc^6*q2 - 24*mc^2*q2^3 - 7*q2^4) + 
     2*mb^3*(72*mc^9 - 2*mc^7*q2 + 9*mc^5*q2^2 - 84*mc^3*q2^3 + 5*mc*q2^4))*
    Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
      (2*mb*mc)]))/(6480*mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^4*
  (mb^2 + 2*mb*mc + mc^2 - q2)^5)


==> anc/AnalyticalResults/V/CM2_V_0_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-8*M2^5*mb^2 + 16*M2^5*mb*mc - 4*M2^4*mb^3*mc - 8*M2^5*mc^2 + 
  16*M2^4*mb^2*mc^2 + 8*M2^3*mb^4*mc^2 - 24*EulerGamma*M2^3*mb^4*mc^2 - 
  20*M2^4*mb*mc^3 - 12*M2^3*mb^3*mc^3 + 48*EulerGamma*M2^3*mb^3*mc^3 + 
  4*M2^2*mb^5*mc^3 - 8*EulerGamma*M2^2*mb^5*mc^3 + 8*M2^4*mc^4 - 
  4*M2^3*mb^2*mc^4 - 24*EulerGamma*M2^3*mb^2*mc^4 - 16*M2^2*mb^4*mc^4 + 
  40*EulerGamma*M2^2*mb^4*mc^4 + 18*M2*mb^6*mc^4 - 
  16*EulerGamma*M2*mb^6*mc^4 + 12*M2^3*mb*mc^5 + 18*M2^2*mb^3*mc^5 - 
  56*EulerGamma*M2^2*mb^3*mc^5 - 40*M2*mb^5*mc^5 + 
  40*EulerGamma*M2*mb^5*mc^5 + 5*mb^7*mc^5 - 4*EulerGamma*mb^7*mc^5 + 
  4*mb^2*mc^2*(6*M2^3*(mb - mc)^2 + 2*M2*mb^3*(2*mb - 5*mc)*mc^2 + 
    mb^5*mc^3 + 2*M2^2*mb*mc*(mb^2 - 5*mb*mc + 7*mc^2))*Log[M2] - 
  4*mb^2*mc^2*(6*M2^3*(mb - mc)^2 + 2*M2*mb^3*(2*mb - 5*mc)*mc^2 + 
    mb^5*mc^3 + 2*M2^2*mb*mc*(mb^2 - 5*mb*mc + 7*mc^2))*Log[mb*mc])/
 (96*E^(mb^2/M2)*M2^5*mb*mc)


==> anc/AnalyticalResults/V/CM2_V_0_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-72*M2^7*mb^4 + 72*M2^7*mb^3*mc - 36*M2^6*mb^5*mc + 504*M2^5*mb^6*mc^2 + 
  72*M2^7*mb*mc^3 + 144*M2^6*mb^3*mc^3 - 972*M2^5*mb^5*mc^3 + 
  108*M2^4*mb^7*mc^3 - 72*M2^7*mc^4 - 72*M2^6*mb^2*mc^4 + 
  1044*M2^5*mb^4*mc^4 - 720*M2^4*mb^6*mc^4 - 2160*EulerGamma*M2^4*mb^6*mc^4 - 
  486*M2^3*mb^8*mc^4 + 1080*EulerGamma*M2^3*mb^8*mc^4 - 108*M2^6*mb*mc^5 - 
  1188*M2^5*mb^3*mc^5 + 1206*M2^4*mb^5*mc^5 + 4320*EulerGamma*M2^4*mb^5*
   mc^5 + 882*M2^3*mb^7*mc^5 - 2520*EulerGamma*M2^3*mb^7*mc^5 - 
  99*M2^2*mb^9*mc^5 + 180*EulerGamma*M2^2*mb^9*mc^5 + 72*M2^6*mc^6 + 
  576*M2^5*mb^2*mc^6 - 1248*M2^4*mb^4*mc^6 - 2160*EulerGamma*M2^4*mb^4*mc^6 - 
  540*M2^3*mb^6*mc^6 + 5040*EulerGamma*M2^3*mb^6*mc^6 + 2880*M2^2*mb^8*mc^6 - 
  3744*EulerGamma*M2^2*mb^8*mc^6 - 718*M2*mb^10*mc^6 + 
  600*EulerGamma*M2*mb^10*mc^6 + 72*M2^5*mb*mc^7 + 1212*M2^4*mb^3*mc^7 + 
  276*M2^3*mb^5*mc^7 - 6840*EulerGamma*M2^3*mb^5*mc^7 - 5526*M2^2*mb^7*mc^7 + 
  7488*EulerGamma*M2^2*mb^7*mc^7 + 1879*M2*mb^9*mc^7 - 
  1716*EulerGamma*M2*mb^9*mc^7 - 107*mb^11*mc^7 + 84*EulerGamma*mb^11*mc^7 + 
  12*mb^4*mc^4*(180*M2^4*(mb - mc)^2 - 7*mb^7*mc^3 + 
    M2*mb^5*mc^2*(-50*mb + 143*mc) - 3*M2^2*mb^3*mc*
     (5*mb^2 - 104*mb*mc + 208*mc^2) - 30*M2^3*mb*(3*mb^3 - 7*mb^2*mc + 
      14*mb*mc^2 - 19*mc^3))*Log[M2] + 
  12*mb^4*mc^4*(-180*M2^4*(mb - mc)^2 + M2*mb^5*(50*mb - 143*mc)*mc^2 + 
    7*mb^7*mc^3 + 3*M2^2*mb^3*mc*(5*mb^2 - 104*mb*mc + 208*mc^2) + 
    30*M2^3*mb*(3*mb^3 - 7*mb^2*mc + 14*mb*mc^2 - 19*mc^3))*Log[mb*mc])/
 (103680*E^(mb^2/M2)*M2^7*mb^3*mc^3*Pi^2)


==> anc/AnalyticalResults/V/CM2_V_0_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-144*M2^7*mb^4 + 144*M2^7*mb^3*mc - 72*M2^6*mb^5*mc + 108*M2^5*mb^6*mc^2 + 
  144*M2^7*mb*mc^3 + 288*M2^6*mb^3*mc^3 - 104*M2^5*mb^5*mc^3 - 
  240*EulerGamma*M2^5*mb^5*mc^3 + 56*M2^4*mb^7*mc^3 - 
  40*EulerGamma*M2^4*mb^7*mc^3 - 144*M2^7*mc^4 - 144*M2^6*mb^2*mc^4 + 
  208*M2^5*mb^4*mc^4 + 480*EulerGamma*M2^5*mb^4*mc^4 + 100*M2^4*mb^6*mc^4 - 
  320*EulerGamma*M2^4*mb^6*mc^4 - 72*M2^3*mb^8*mc^4 + 
  40*EulerGamma*M2^3*mb^8*mc^4 - 216*M2^6*mb*mc^5 - 536*M2^5*mb^3*mc^5 - 
  240*EulerGamma*M2^5*mb^3*mc^5 - 388*M2^4*mb^5*mc^5 + 
  960*EulerGamma*M2^4*mb^5*mc^5 + 324*M2^3*mb^7*mc^5 - 
  280*EulerGamma*M2^3*mb^7*mc^5 + 2*M2^2*mb^9*mc^5 + 144*M2^6*mc^6 + 
  252*M2^5*mb^2*mc^6 + 24*M2^4*mb^4*mc^6 - 800*EulerGamma*M2^4*mb^4*mc^6 - 
  770*M2^3*mb^6*mc^6 + 880*EulerGamma*M2^3*mb^6*mc^6 + 220*M2^2*mb^8*mc^6 - 
  88*EulerGamma*M2^2*mb^8*mc^6 + 9*M2*mb^10*mc^6 - 
  20*EulerGamma*M2*mb^10*mc^6 + 144*M2^5*mb*mc^7 + 424*M2^4*mb^3*mc^7 + 
  200*EulerGamma*M2^4*mb^3*mc^7 + 832*M2^3*mb^5*mc^7 - 
  1160*EulerGamma*M2^3*mb^5*mc^7 - 652*M2^2*mb^7*mc^7 + 
  396*EulerGamma*M2^2*mb^7*mc^7 + 68*M2*mb^9*mc^7 - 
  12*EulerGamma*M2*mb^9*mc^7 + mb^11*mc^7 - 2*EulerGamma*mb^11*mc^7 + 
  2*mb^3*mc^3*(120*M2^5*(mb - mc)^2 + 22*M2^2*mb^4*(2*mb - 9*mc)*mc^3 + 
    mb^8*mc^4 + 2*M2*mb^6*mc^3*(5*mb + 3*mc) + 20*M2^4*(mb - mc)^2*
     (mb^2 + 10*mb*mc - 5*mc^2) - 20*M2^3*mb^2*mc*(mb^3 - 7*mb^2*mc + 
      22*mb*mc^2 - 29*mc^3))*Log[M2] - 
  2*mb^3*mc^3*(120*M2^5*(mb - mc)^2 + 22*M2^2*mb^4*(2*mb - 9*mc)*mc^3 + 
    mb^8*mc^4 + 2*M2*mb^6*mc^3*(5*mb + 3*mc) + 20*M2^4*(mb - mc)^2*
     (mb^2 + 10*mb*mc - 5*mc^2) - 20*M2^3*mb^2*mc*(mb^3 - 7*mb^2*mc + 
      22*mb*mc^2 - 29*mc^3))*Log[mb*mc])/(17280*E^(mb^2/M2)*M2^7*mb^3*mc^3*
  Pi^2)


==> anc/AnalyticalResults/V/CM2_V_1_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*M2^5*mb^2 - 8*M2^5*mb*mc - 4*M2^4*mb^3*mc + 8*M2^5*mc^2 - 
  16*M2^4*mb^2*mc^2 - 8*M2^3*mb^4*mc^2 + 24*EulerGamma*M2^3*mb^4*mc^2 + 
  4*M2^4*mb*mc^3 + 12*M2^3*mb^3*mc^3 + 4*M2^2*mb^5*mc^3 - 
  8*EulerGamma*M2^2*mb^5*mc^3 - 8*M2^4*mc^4 + 4*M2^3*mb^2*mc^4 + 
  24*EulerGamma*M2^3*mb^2*mc^4 + 16*M2^2*mb^4*mc^4 - 
  40*EulerGamma*M2^2*mb^4*mc^4 - 18*M2*mb^6*mc^4 + 
  16*EulerGamma*M2*mb^6*mc^4 - 6*M2^2*mb^3*mc^5 - 
  8*EulerGamma*M2^2*mb^3*mc^5 - 10*M2*mb^5*mc^5 + 
  16*EulerGamma*M2*mb^5*mc^5 + 5*mb^7*mc^5 - 4*EulerGamma*mb^7*mc^5 - 
  4*mb^2*mc^2*(-(mb^5*mc^3) + 4*M2*mb^3*mc^2*(mb + mc) + 
    6*M2^3*(mb^2 + mc^2) - 2*M2^2*mb*mc*(mb^2 + 5*mb*mc + mc^2))*Log[M2] - 
  4*mb^2*mc^2*(mb^5*mc^3 - 4*M2*mb^3*mc^2*(mb + mc) - 6*M2^3*(mb^2 + mc^2) + 
    2*M2^2*mb*mc*(mb^2 + 5*mb*mc + mc^2))*Log[mb*mc])/
 (96*E^(mb^2/M2)*M2^5*mb*mc)


==> anc/AnalyticalResults/V/CM2_V_1_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(72*M2^7*mb^4 - 36*M2^6*mb^5*mc - 504*M2^5*mb^6*mc^2 + 24*M2^6*mb^3*mc^3 + 
  204*M2^5*mb^5*mc^3 + 108*M2^4*mb^7*mc^3 + 72*M2^7*mc^4 + 
  72*M2^6*mb^2*mc^4 - 1044*M2^5*mb^4*mc^4 + 720*M2^4*mb^6*mc^4 + 
  2160*EulerGamma*M2^4*mb^6*mc^4 + 486*M2^3*mb^8*mc^4 - 
  1080*EulerGamma*M2^3*mb^8*mc^4 - 36*M2^6*mb*mc^5 + 144*M2^5*mb^3*mc^5 + 
  222*M2^4*mb^5*mc^5 - 480*EulerGamma*M2^4*mb^5*mc^5 - 276*M2^3*mb^7*mc^5 - 
  240*EulerGamma*M2^3*mb^7*mc^5 - 99*M2^2*mb^9*mc^5 + 
  180*EulerGamma*M2^2*mb^9*mc^5 - 72*M2^6*mc^6 - 576*M2^5*mb^2*mc^6 + 
  1248*M2^4*mb^4*mc^6 + 2160*EulerGamma*M2^4*mb^4*mc^6 + 540*M2^3*mb^6*mc^6 - 
  5040*EulerGamma*M2^3*mb^6*mc^6 - 2880*M2^2*mb^8*mc^6 + 
  3744*EulerGamma*M2^2*mb^8*mc^6 + 718*M2*mb^10*mc^6 - 
  600*EulerGamma*M2*mb^10*mc^6 + 36*M2^5*mb*mc^7 - 48*M2^4*mb^3*mc^7 - 
  486*M2^3*mb^5*mc^7 + 240*EulerGamma*M2^3*mb^5*mc^7 + 288*M2^2*mb^7*mc^7 + 
  600*EulerGamma*M2^2*mb^7*mc^7 + 465*M2*mb^9*mc^7 - 
  588*EulerGamma*M2*mb^9*mc^7 - 107*mb^11*mc^7 + 84*EulerGamma*mb^11*mc^7 - 
  12*mb^4*mc^4*(7*mb^7*mc^3 - M2*mb^5*mc^2*(50*mb + 49*mc) + 
    20*M2^4*(9*mb^2 - 2*mb*mc + 9*mc^2) + M2^2*mb^3*mc*
     (15*mb^2 + 312*mb*mc + 50*mc^2) - 10*M2^3*mb*(9*mb^3 + 2*mb^2*mc + 
      42*mb*mc^2 - 2*mc^3))*Log[M2] + 
  12*mb^4*mc^4*(7*mb^7*mc^3 - M2*mb^5*mc^2*(50*mb + 49*mc) + 
    20*M2^4*(9*mb^2 - 2*mb*mc + 9*mc^2) + M2^2*mb^3*mc*
     (15*mb^2 + 312*mb*mc + 50*mc^2) - 10*M2^3*mb*(9*mb^3 + 2*mb^2*mc + 
      42*mb*mc^2 - 2*mc^3))*Log[mb*mc])/(103680*E^(mb^2/M2)*M2^7*mb^3*mc^3*
  Pi^2)


==> anc/AnalyticalResults/V/CM2_V_1_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(432*M2^7*mb^4 - 216*M2^6*mb^5*mc - 324*M2^5*mb^6*mc^2 - 976*M2^6*mb^3*mc^3 + 
  960*EulerGamma*M2^6*mb^3*mc^3 - 376*M2^5*mb^5*mc^3 + 
  960*EulerGamma*M2^5*mb^5*mc^3 + 168*M2^4*mb^7*mc^3 - 
  120*EulerGamma*M2^4*mb^7*mc^3 + 432*M2^7*mc^4 + 432*M2^6*mb^2*mc^4 - 
  144*M2^5*mb^4*mc^4 - 300*M2^4*mb^6*mc^4 + 480*EulerGamma*M2^4*mb^6*mc^4 + 
  216*M2^3*mb^8*mc^4 - 120*EulerGamma*M2^3*mb^8*mc^4 - 216*M2^6*mb*mc^5 + 
  384*M2^5*mb^3*mc^5 + 212*M2^4*mb^5*mc^5 - 400*EulerGamma*M2^4*mb^5*mc^5 - 
  536*M2^3*mb^7*mc^5 + 280*EulerGamma*M2^3*mb^7*mc^5 + 6*M2^2*mb^9*mc^5 - 
  432*M2^6*mc^6 - 756*M2^5*mb^2*mc^6 - 552*M2^4*mb^4*mc^6 + 
  480*EulerGamma*M2^4*mb^4*mc^6 + 390*M2^3*mb^6*mc^6 + 
  240*EulerGamma*M2^3*mb^6*mc^6 - 180*M2^2*mb^8*mc^6 - 
  216*EulerGamma*M2^2*mb^8*mc^6 - 27*M2*mb^10*mc^6 + 
  60*EulerGamma*M2*mb^10*mc^6 + 216*M2^5*mb*mc^7 + 272*M2^4*mb^3*mc^7 - 
  600*EulerGamma*M2^4*mb^3*mc^7 - 356*M2^3*mb^5*mc^7 + 
  80*EulerGamma*M2^3*mb^5*mc^7 + 48*M2^2*mb^7*mc^7 + 
  20*EulerGamma*M2^2*mb^7*mc^7 - 10*M2*mb^9*mc^7 + 
  32*EulerGamma*M2*mb^9*mc^7 + 3*mb^11*mc^7 - 6*EulerGamma*mb^11*mc^7 - 
  2*mb^3*mc^3*(480*M2^6 + 480*M2^5*mb^2 - 2*M2^2*mb^4*(54*mb - 5*mc)*mc^3 - 
    3*mb^8*mc^4 + 2*M2*mb^6*mc^3*(15*mb + 8*mc) - 
    20*M2^3*mb^2*mc*(3*mb^3 - 7*mb^2*mc - 6*mb*mc^2 - 2*mc^3) - 
    20*M2^4*(3*mb^4 - 12*mb^3*mc + 10*mb^2*mc^2 - 12*mb*mc^3 + 15*mc^4))*
   Log[M2] + 2*mb^3*mc^3*(480*M2^6 + 480*M2^5*mb^2 - 
    2*M2^2*mb^4*(54*mb - 5*mc)*mc^3 - 3*mb^8*mc^4 + 
    2*M2*mb^6*mc^3*(15*mb + 8*mc) - 20*M2^3*mb^2*mc*
     (3*mb^3 - 7*mb^2*mc - 6*mb*mc^2 - 2*mc^3) - 
    20*M2^4*(3*mb^4 - 12*mb^3*mc + 10*mb^2*mc^2 - 12*mb*mc^3 + 15*mc^4))*
   Log[mb*mc])/(51840*E^(mb^2/M2)*M2^7*mb^3*mc^3*Pi^2)


==> anc/AnalyticalResults/V/Cq2_V_0_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/24*((mb - mc)^2*(2*mb^8 - 3*mb^7*mc + 4*mb^6*(mc^2 - 2*q2) + 
    4*mb^2*(mc^2 - 2*q2)*(mc^2 - q2)^2 - 3*mb*mc*(mc^2 - q2)^3 + 
    2*(mc^2 - q2)^4 + 3*mb^5*(mc^3 + 3*mc*q2) - 
    4*mb^4*(3*mc^4 + 4*mc^2*q2 - 3*q2^2) + 
    3*mb^3*(mc^5 + 2*mc^3*q2 - 3*mc*q2^2) - 
    12*mb^2*mc^2*(mb^2 - mb*mc + mc^2 - q2)*
     Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
     Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
       (2*mb*mc)]))/(mb*mc*(mb^2 - 2*mb*mc + mc^2 - q2)^3*
   (mb^2 + 2*mb*mc + mc^2 - q2)^2)


==> anc/AnalyticalResults/V/Cq2_V_0_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/2880*((mb - mc)^2*(2*mb^18 - mb^17*mc + 2*mc^2*(mc^2 - q2)^8 - 
    mb*mc*(mc^2 - q2)^7*(mc^2 + 2*q2) - 4*mb^16*(11*mc^2 + 4*q2) + 
    mb^15*(38*mc^3 + 5*mc*q2) - 2*mb^2*(mc^2 - q2)^6*
     (22*mc^4 + 10*mc^2*q2 - q2^2) + mb^3*mc*(mc^2 - q2)^5*
     (38*mc^4 + 35*mc^2*q2 + 13*q2^2) + 
    mb^14*(-170*mc^4 + 244*mc^2*q2 + 56*q2^2) + 
    mb^13*(152*mc^5 - 155*mc^3*q2 - 7*mc*q2^2) + 
    2*mb^12*(377*mc^6 + 178*mc^4*q2 - 269*mc^2*q2^2 - 56*q2^3) + 
    mb^5*mc*(mc^2 - q2)^3*(152*mc^6 + 411*mc^4*q2 - 112*mc^2*q2^2 - 
      35*q2^3) - 2*mb^4*(mc^2 - q2)^4*(85*mc^6 + 162*mc^4*q2 - 21*mc^2*q2^2 + 
      8*q2^3) - mb^11*(934*mc^7 + 45*mc^5*q2 - 218*mc^3*q2^2 + 7*mc*q2^3) + 
    2*mb^6*(mc^2 - q2)^2*(377*mc^8 + 152*mc^6*q2 + 729*mc^4*q2^2 + 
      18*mc^2*q2^3 + 28*q2^4) + mb^10*(-542*mc^8 - 1204*mc^6*q2 + 
      318*mc^4*q2^2 + 568*mc^2*q2^3 + 140*q2^4) + 
    mb^9*(1490*mc^9 + 195*mc^7*q2 - 889*mc^5*q2^2 - 95*mc^3*q2^3 + 
      35*mc*q2^4) - 2*mb^8*(271*mc^10 - 620*mc^8*q2 - 802*mc^6*q2^2 + 
      724*mc^4*q2^3 + 115*mc^2*q2^4 + 56*q2^5) - 
    mb^7*(934*mc^11 - 195*mc^9*q2 + 564*mc^7*q2^2 - 1382*mc^5*q2^3 + 
      30*mc^3*q2^4 + 49*mc*q2^5) + 120*mb^4*mc^4*
     Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
     (3*mb^8 - 3*mb^7*mc - 6*mb^6*q2 + 3*(mc^2 - q2)^3*(mc^2 + q2) - 
      mb*mc*(mc^2 - q2)^2*(3*mc^2 + 4*q2) + mb^5*(3*mc^3 + 2*mc*q2) - 
      6*mb^4*(mc^4 - 2*mc^2*q2) + 6*mb^2*q2*(2*mc^4 - 3*mc^2*q2 + q2^2) + 
      mb^3*(3*mc^5 - 12*mc^3*q2 + 5*mc*q2^2))*
     Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
       (2*mb*mc)]))/(mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^5*
   (mb^2 + 2*mb*mc + mc^2 - q2)^4)


==> anc/AnalyticalResults/V/Cq2_V_0_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/2160*((mb - mc)^2*(18*mb^18 - 9*mb^17*mc + 18*mc^2*(mc^2 - q2)^8 - 
    9*mb*mc*(mc^2 - q2)^7*(mc^2 + 2*q2) - 9*mb^16*(19*mc^2 + 16*q2) + 
    3*mb^15*(49*mc^3 + 15*mc*q2) - 9*mb^2*(mc^2 - q2)^6*
     (19*mc^4 + 20*mc^2*q2 - 2*q2^2) + 9*mb^14*(95*mc^4 + 94*mc^2*q2 + 
      56*q2^2) + mb^3*mc*(mc^2 - q2)^5*(147*mc^4 + 235*mc^2*q2 + 117*q2^2) - 
    mb^13*(882*mc^5 + 500*mc^3*q2 + 63*mc*q2^2) + 
    3*mb^4*(mc^2 - q2)^4*(285*mc^6 + 358*mc^4*q2 + 201*mc^2*q2^2 - 48*q2^3) - 
    mb^5*mc*(mc^2 - q2)^3*(882*mc^6 + 1656*mc^4*q2 + 803*mc^2*q2^2 + 
      315*q2^3) - 3*mb^12*(573*mc^6 + 782*mc^4*q2 + 489*mc^2*q2^2 + 
      336*q2^3) + mb^11*(2349*mc^7 + 990*mc^5*q2 + 412*mc^3*q2^2 - 
      63*mc*q2^3) - 3*mb^6*(mc^2 - q2)^2*(573*mc^8 + 28*mc^6*q2 + 
      601*mc^4*q2^2 + 342*mc^2*q2^3 - 168*q2^4) + 
    3*mb^10*(339*mc^8 + 1118*mc^6*q2 + 479*mc^4*q2^2 + 204*mc^2*q2^3 + 
      420*q2^4) + mb^9*(-3210*mc^9 - 535*mc^7*q2 + 1519*mc^5*q2^2 + 
      295*mc^3*q2^3 + 315*mc*q2^4) + 3*mb^8*(339*mc^10 - 1140*mc^8*q2 - 
      1118*mc^6*q2^2 + 156*mc^4*q2^3 + 435*mc^2*q2^4 - 336*q2^5) + 
    mb^7*(2349*mc^11 - 535*mc^9*q2 + 1064*mc^7*q2^2 - 1992*mc^5*q2^3 - 
      445*mc^3*q2^4 - 441*mc*q2^5) - 30*mb^3*mc^3*
     Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
     (3*mb^10 + (3*mc^2 - 2*q2)*(mc^2 - q2)^4 - 6*mb*mc*(mc^2 - q2)^3*q2 - 
      mb^8*(15*mc^2 + 14*q2) + 6*mb^7*(6*mc^3 - mc*q2) + 
      18*mb^5*mc*(-4*mc^4 + 3*mc^2*q2 + q2^2) + 
      2*mb^6*(6*mc^4 + 14*mc^2*q2 + 13*q2^2) + 
      12*mb^4*(mc^6 - 9*mc^4*q2 - 2*q2^3) + 
      18*mb^3*(2*mc^7 + 3*mc^5*q2 - 4*mc^3*q2^2 - mc*q2^3) + 
      mb^2*(-15*mc^8 + 28*mc^6*q2 - 24*mc^2*q2^3 + 11*q2^4))*
     Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
       (2*mb*mc)]))/(mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^5*
   (mb^2 + 2*mb*mc + mc^2 - q2)^4)


==> anc/AnalyticalResults/V/Cq2_V_1_GG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*mb^10 + mb^9*mc + 2*mc^2*(mc^2 - q2)^4 - 8*mb^8*q2 - 
  2*mb^2*(mc^2 - q2)^2*(3*mc^2 - q2)*q2 + mb*mc*(mc^2 - q2)^3*(mc^2 + 2*q2) + 
  mb^7*(8*mc^3 - mc*q2) - 2*mb^6*(mc^4 + 3*mc^2*q2 - 6*q2^2) - 
  mb^5*(18*mc^5 + 23*mc^3*q2 + 3*mc*q2^2) - 
  2*mb^4*(mc^6 + 10*mc^4*q2 - 7*mc^2*q2^2 + 4*q2^3) + 
  mb^3*(8*mc^7 - 23*mc^5*q2 + 10*mc^3*q2^2 + 5*mc*q2^3) - 
  12*mb^2*mc^2*(mb^4 + mb^3*mc + mb*mc^3 + mc^4 - mb^2*q2 - mc^2*q2)*
   Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
   Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
     (2*mb*mc)])/(24*mb*mc*(mb^2 - 2*mb*mc + mc^2 - q2)^2*
  (mb^2 + 2*mb*mc + mc^2 - q2)^3)


==> anc/AnalyticalResults/V/Cq2_V_1_GGG.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(6*mb^20 + 9*mb^19*mc + 9*mb*mc^5*(mc^2 - q2)^7 + 6*mc^4*(mc^2 - q2)^8 - 
  12*mb^18*(11*mc^2 + 4*q2) - 6*mb^2*mc^4*(mc^2 - q2)^6*(22*mc^2 + 9*q2) - 
  9*mb^17*(17*mc^3 + 7*mc*q2) - mb^3*mc^3*(mc^2 - q2)^5*
   (153*mc^4 + 107*mc^2*q2 - 2*q2^2) + 
  mb^16*(-414*mc^4 + 738*mc^2*q2 + 168*q2^2) + 
  mb^15*(-450*mc^5 + 658*mc^3*q2 + 189*mc*q2^2) + 
  2*mb^14*(1332*mc^6 + 295*mc^4*q2 - 828*mc^2*q2^2 - 168*q2^3) + 
  mb^13*(2178*mc^7 + 592*mc^5*q2 - 993*mc^3*q2^2 - 315*mc*q2^3) - 
  mb^5*mc*(mc^2 - q2)^3*(450*mc^8 + 758*mc^6*q2 - 41*mc^4*q2^2 + 
    90*mc^2*q2^3 - 9*q2^4) - 2*mb^4*(mc^2 - q2)^4*
   (207*mc^8 + 533*mc^6*q2 - 50*mc^4*q2^2 + 15*mc^2*q2^3 - 3*q2^4) + 
  mb^12*(-4968*mc^8 - 2598*mc^6*q2 + 1880*mc^4*q2^2 + 1830*mc^2*q2^3 + 
    420*q2^4) + mb^11*(-1584*mc^9 - 1042*mc^7*q2 + 965*mc^5*q2^2 + 
    450*mc^3*q2^3 + 315*mc*q2^4) + 2*mb^10*(2844*mc^10 + 659*mc^8*q2 + 
    508*mc^6*q2^2 - 2585*mc^4*q2^3 - 450*mc^2*q2^4 - 168*q2^5) + 
  2*mb^6*(mc^2 - q2)^2*(1332*mc^10 + 1365*mc^8*q2 + 1906*mc^6*q2^2 - 
    715*mc^4*q2^3 + 48*mc^2*q2^4 - 24*q2^5) - 
  mb^9*(1584*mc^11 + 290*mc^9*q2 - 4639*mc^7*q2^2 + 2037*mc^5*q2^3 - 
    325*mc^3*q2^4 + 189*mc*q2^5) - 2*mb^8*(2484*mc^12 - 659*mc^10*q2 - 
    3392*mc^8*q2^2 + 3162*mc^6*q2^3 - 2288*mc^4*q2^4 + 9*mc^2*q2^5 - 
    84*q2^6) + mb^7*(2178*mc^13 - 1042*mc^11*q2 + 4639*mc^9*q2^2 - 
    6596*mc^7*q2^3 + 1160*mc^5*q2^4 - 402*mc^3*q2^5 + 63*mc*q2^6) + 
  120*mb^4*mc^4*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
   (9*mb^10 + 9*mb^9*mc - 8*mb^7*mc*q2 + 38*mb^6*mc^2*q2 + 
    9*mc^2*(mc^2 - q2)^3*(mc^2 + q2) - 9*mb^8*(mc^2 + 2*q2) + 
    2*mb^4*q2^2*(-20*mc^2 + 9*q2) + mb*mc*(mc^2 - q2)^2*
     (9*mc^4 + 10*mc^2*q2 + 2*q2^2) + 2*mb^3*mc*q2*(14*mc^4 - 11*mc^2*q2 + 
      3*q2^2) + mb^5*(-18*mc^5 + 28*mc^3*q2 - 9*mc*q2^2) + 
    mb^2*(-9*mc^8 + 38*mc^6*q2 - 40*mc^4*q2^2 + 20*mc^2*q2^3 - 9*q2^4))*
   Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
     (2*mb*mc)])/(8640*mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^4*
  (mb^2 + 2*mb*mc + mc^2 - q2)^5)


==> anc/AnalyticalResults/V/Cq2_V_1_jj.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(54*mb^20 + 81*mb^19*mc + 81*mb*mc^5*(mc^2 - q2)^7 + 54*mc^4*(mc^2 - q2)^8 - 
  27*mb^18*(19*mc^2 + 16*q2) - 27*mb^2*mc^4*(mc^2 - q2)^6*(19*mc^2 + 18*q2) - 
  9*mb^17*(68*mc^3 + 63*mc*q2) - mb^3*mc^3*(mc^2 - q2)^5*
   (612*mc^4 + 883*mc^2*q2 + 2*q2^2) + 
  18*mb^16*(163*mc^4 + 144*mc^2*q2 + 84*q2^2) + 
  mb^15*(2925*mc^5 + 2177*mc^3*q2 + 1701*mc*q2^2) - 
  mb^14*(7884*mc^6 + 9680*mc^4*q2 + 4779*mc^2*q2^2 + 3024*q2^3) - 
  mb^13*(5913*mc^7 + 5722*mc^5*q2 + 1707*mc^3*q2^2 + 2835*mc*q2^3) + 
  2*mb^4*(mc^2 - q2)^4*(1467*mc^8 + 1028*mc^6*q2 + 1195*mc^4*q2^2 - 
    135*mc^2*q2^3 + 27*q2^4) + mb^5*mc*(mc^2 - q2)^3*
   (2925*mc^8 + 3053*mc^6*q2 + 5539*mc^4*q2^2 - 630*mc^2*q2^3 + 81*q2^4) + 
  2*mb^12*(5994*mc^8 + 7344*mc^6*q2 + 5885*mc^4*q2^2 + 1485*mc^2*q2^3 + 
    1890*q2^4) + mb^11*(3519*mc^9 + 6127*mc^7*q2 + 5155*mc^5*q2^2 - 
    2700*mc^3*q2^3 + 2835*mc*q2^4) - mb^6*(mc^2 - q2)^2*
   (7884*mc^10 + 1080*mc^8*q2 - 1303*mc^6*q2^2 + 5830*mc^4*q2^3 - 
    1539*mc^2*q2^4 + 432*q2^5) - mb^10*(13158*mc^10 + 7168*mc^8*q2 + 
    4421*mc^6*q2^2 + 9230*mc^4*q2^3 - 2025*mc^2*q2^4 + 3024*q2^5) + 
  mb^9*(3519*mc^11 - 4030*mc^9*q2 - 9949*mc^7*q2^2 - 11013*mc^5*q2^3 + 
    5750*mc^3*q2^4 - 1701*mc*q2^5) + 
  4*mb^8*(2997*mc^12 - 1792*mc^10*q2 - 4441*mc^8*q2^2 - 2379*mc^6*q2^3 + 
    2546*mc^4*q2^4 - 1053*mc^2*q2^5 + 378*q2^6) + 
  mb^7*(-5913*mc^13 + 6127*mc^11*q2 - 9949*mc^9*q2^2 - 2584*mc^7*q2^3 + 
    15535*mc^5*q2^4 - 3783*mc^3*q2^5 + 567*mc*q2^6) - 
  30*mb^3*mc^3*Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)]*
   (9*mb^12 + 18*mb^11*mc - 4*mb^10*(9*mc^2 + 13*q2) + 
    2*mb^9*(9*mc^3 - 49*mc*q2) + 2*mb*mc*(mc^2 - q2)^3*
     (9*mc^4 - 22*mc^2*q2 + 4*q2^2) + (mc^2 - q2)^4*
     (9*mc^4 - 16*mc^2*q2 + 4*q2^2) + mb^8*(207*mc^4 + 64*mc^2*q2 + 
      122*q2^2) + mb^7*(-36*mc^5 + 160*mc^3*q2 + 194*mc*q2^2) + 
    mb^6*(-360*mc^6 + 68*mc^4*q2 + 74*mc^2*q2^2 - 148*q2^3) - 
    2*mb^2*(mc^2 - q2)^2*(18*mc^6 + 4*mc^4*q2 - 47*mc^2*q2^2 + 16*q2^3) - 
    6*mb^5*(6*mc^7 - 6*mc^5*q2 - 21*mc^3*q2^2 + 29*mc*q2^3) + 
    mb^4*(207*mc^8 + 68*mc^6*q2 + 216*mc^4*q2^2 - 228*mc^2*q2^3 + 97*q2^4) + 
    2*mb^3*(9*mc^9 + 80*mc^7*q2 + 63*mc^5*q2^2 - 186*mc^3*q2^3 + 34*mc*q2^4))*
   Log[(mb^2 + mc^2 - q2 + Sqrt[mb^4 + (mc^2 - q2)^2 - 2*mb^2*(mc^2 + q2)])/
     (2*mb*mc)])/(6480*mb^3*mc^3*Pi^2*(mb^2 - 2*mb*mc + mc^2 - q2)^4*
  (mb^2 + 2*mb*mc + mc^2 - q2)^5)


==> anc/TensorCondensates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    358679,       9272]
NotebookOptionsPosition[    337707,       8936]
NotebookOutlinePosition[    338173,       8953]
CellTagsIndexPosition[    338130,       8950]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In order to evaluate this notebook, it is necessary that the packages \
FeynCalc, FeynHelpers, and LiteRed2 must be installed.
Having done this, run \[OpenCurlyDoubleQuote]Evaluate: Notebook\
\[CloseCurlyDoubleQuote] to produce the final results.
On a MacBook Pro M4 chip with 8 kernels, Tensor Condensates takes 1 hour 15 \
min.\
\>", "Text",
 CellChangeTimes->{{3.986467135392465*^9, 3.986467154398376*^9}, {
   3.986467201718789*^9, 3.986467326654147*^9}, {3.986467359838394*^9, 
   3.986467471941154*^9}, {3.986467547374598*^9, 3.9864676321412897`*^9}, {
   3.986469253114873*^9, 3.986469253177096*^9}, {3.986535835655344*^9, 
   3.986535865604554*^9}, {3.986871239658802*^9, 3.986871244248786*^9}, {
   3.9870621830694847`*^9, 3.987062253316737*^9}, {3.9870624768683643`*^9, 
   3.98706247769978*^9}, {3.987096773348322*^9, 3.987096778256456*^9}, {
   3.9870969147851686`*^9, 3.987096916254238*^9}, 3.987133054527746*^9, 
   3.9871428450380497`*^9, {3.987213310786645*^9, 3.987213313078064*^9}, {
   3.987852036438698*^9, 3.987852038137085*^9}, {3.987868792797221*^9, 
   3.987868792860865*^9}, 3.98816457463085*^9, {3.9881664322763577`*^9, 
   3.988166433118223*^9}, {3.9881666914130363`*^9, 3.988166711063033*^9}, {
   3.988171308217984*^9, 3.9881713245868587`*^9}, {3.988180810660699*^9, 
   3.988180811554534*^9}, {3.988193848010391*^9, 3.988193849020894*^9}, {
   3.990160410067655*^9, 
   3.990160411147704*^9}},ExpressionUUID->"0e5c78c7-d1ae-4ff0-b58c-\
715356fd0a48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"StartTime", "=", "Now"}], ";"}]], "Input",
 CellChangeTimes->{{3.9901495476900063`*^9, 3.990149551604352*^9}, 
   3.990149588553748*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"7247dad8-f81e-4cde-ae6c-14750921e7b7"],

Cell[CellGroupData[{

Cell["Preamble", "Title",
 CellChangeTimes->{{3.984132477412269*^9, 
  3.9841324784993973`*^9}},ExpressionUUID->"a9512c88-7945-403a-9abb-\
7e454476b53f"],

Cell[CellGroupData[{

Cell["Packages", "Section",
 CellChangeTimes->{{3.988170271685588*^9, 
  3.9881702730757236`*^9}},ExpressionUUID->"1ffeac85-d949-44b7-bc49-\
0535f8e8d337"],

Cell[CellGroupData[{

Cell["FeynCalc", "Subsection",
 CellChangeTimes->{{3.988166530296707*^9, 
  3.988166532732979*^9}},ExpressionUUID->"6f27b2af-fda2-4f15-b20f-\
cda16cdbd36e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynCalc`"}]}], "Input",
 CellChangeTimes->{{3.983530213210487*^9, 3.983530224473822*^9}, {
  3.9835371769631987`*^9, 3.983537185043748*^9}, {3.985055503300769*^9, 
  3.985055505393991*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"010dbf08-a1ac-4a51-90d6-0832465b435e"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (dev version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (dev version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901924085608`*^9, 3.988247905305085*^9, 
  3.9893194778811407`*^9, 3.990082266876671*^9, 3.9901496511920223`*^9, 
  3.990154883132697*^9, 3.990155884633997*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1f7ea146-a559-4f21-a0cd-088d3b5f5dfc"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901924085608`*^9, 3.988247905305085*^9, 
  3.9893194778811407`*^9, 3.990082266876671*^9, 3.9901496511920223`*^9, 
  3.990154883132697*^9, 3.99015588463445*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a6ced890-f168-4282-a7a6-bc002a10b63f"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901924085608`*^9, 3.988247905305085*^9, 
  3.9893194778811407`*^9, 3.990082266876671*^9, 3.9901496511920223`*^9, 
  3.990154883132697*^9, 3.990155884634728*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1b4aecce-c873-41f4-acb3-2734d28edba7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynHelpers \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"2.0.0 (). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\"The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feynhelpers-manual/releases/download/\
dev-manual/FeynHelpersManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynHelpers ", "Text", Bold], 
    Style["2.0.0 (). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style["The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feynhelpers-manual/releases/download/\
dev-manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", 
       ButtonNote -> 
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901924085608`*^9, 3.988247905305085*^9, 
  3.9893194778811407`*^9, 3.990082266876671*^9, 3.9901496511920223`*^9, 
  3.990154883132697*^9, 3.990155884666255*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ef1977eb-da61-46d4-acc0-819afdd7284d"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901924085608`*^9, 3.988247905305085*^9, 
  3.9893194778811407`*^9, 3.990082266876671*^9, 3.9901496511920223`*^9, 
  3.990154883132697*^9, 3.990155884666695*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ef017bdd-b23b-4fb6-8989-1cc5cee5e65d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["LiteRed", "Subsection",
 CellChangeTimes->{{3.988166551471977*^9, 
  3.98816655359908*^9}},ExpressionUUID->"0ba4bf32-c83f-41cc-ad4d-\
ff865a261c93"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\n", 
 RowBox[{"<<", "LiteRed2`"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"cb15f40d-e70c-4fa9-910e-73550aa36bec"],

Cell[BoxData[
 FormBox["\<\"/Users/zacwut/Documents/Bonn/Work/bc_Decay_Constants/\
AllCondensates/GeneralCondensate\"\>", TraditionalForm]], "Output",
 CellChangeTimes->{3.988190192624205*^9, 3.9882479056975613`*^9, 
  3.989319478100254*^9, 3.990082267100088*^9, 3.990149651377799*^9, 
  3.990154883314617*^9, 3.9901558848163347`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"5b2d5cd0-272a-4b89-abc4-fb0cb96063b6"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Factor1", "shdw", 
    "\"Symbol \\!\\(\\*FormBox[\\\"\\\\\\\"Factor1\\\\\\\"\\\", \
TraditionalForm]\\) appears in multiple contexts \
\\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{\\\"\\\\\\\"LiteRed`\\\\\\\"\\\", \
\\\",\\\", \\\"\\\\\\\"FeynCalc`\\\\\\\"\\\"}], \\\"}\\\"}], TraditionalForm]\
\\); definitions in context \
\\!\\(\\*FormBox[\\\"\\\\\\\"LiteRed`\\\\\\\"\\\", TraditionalForm]\\) may \
shadow or be shadowed by other definitions.\"", 2, 5, 1, 34776351074311589345,
     "Local", "LiteRed`Factor1"},
   "MessageTemplate2",
   BaseStyle->"MSG"], TraditionalForm]], "Message",
 CellChangeTimes->{3.9881901927525043`*^9, 3.988247905887752*^9, 
  3.98931947822584*^9, 3.990082267223007*^9, 3.990149651506926*^9, 
  3.990154883444717*^9, 3.9901558849473658`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"2d0baf14-7b82-4cbd-b036-eac295ab9545"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Factor2", "shdw", 
    "\"Symbol \\!\\(\\*FormBox[\\\"\\\\\\\"Factor2\\\\\\\"\\\", \
TraditionalForm]\\) appears in multiple contexts \
\\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{\\\"\\\\\\\"LiteRed`\\\\\\\"\\\", \
\\\",\\\", \\\"\\\\\\\"FeynCalc`\\\\\\\"\\\"}], \\\"}\\\"}], TraditionalForm]\
\\); definitions in context \
\\!\\(\\*FormBox[\\\"\\\\\\\"LiteRed`\\\\\\\"\\\", TraditionalForm]\\) may \
shadow or be shadowed by other definitions.\"", 2, 5, 2, 34776351074311589345,
     "Local", "LiteRed`Factor2"},
   "MessageTemplate2",
   BaseStyle->"MSG"], TraditionalForm]], "Message",
 CellChangeTimes->{3.9881901927525043`*^9, 3.988247905887752*^9, 
  3.98931947822584*^9, 3.990082267223007*^9, 3.990149651506926*^9, 
  3.990154883444717*^9, 3.990155884958704*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"3b2f5de5-6328-42b4-ab31-db89a37bfaa8"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "Factor3", "shdw", 
    "\"Symbol \\!\\(\\*FormBox[\\\"\\\\\\\"Factor3\\\\\\\"\\\", \
TraditionalForm]\\) appears in multiple contexts \
\\!\\(\\*FormBox[RowBox[{\\\"{\\\", RowBox[{\\\"\\\\\\\"LiteRed`\\\\\\\"\\\", \
\\\",\\\", \\\"\\\\\\\"FeynCalc`\\\\\\\"\\\"}], \\\"}\\\"}], TraditionalForm]\
\\); definitions in context \
\\!\\(\\*FormBox[\\\"\\\\\\\"LiteRed`\\\\\\\"\\\", TraditionalForm]\\) may \
shadow or be shadowed by other definitions.\"", 2, 5, 3, 34776351074311589345,
     "Local", "LiteRed`Factor3"},
   "MessageTemplate2",
   BaseStyle->"MSG"], TraditionalForm]], "Message",
 CellChangeTimes->{3.9881901927525043`*^9, 3.988247905887752*^9, 
  3.98931947822584*^9, 3.990082267223007*^9, 3.990149651506926*^9, 
  3.990154883444717*^9, 3.990155884969534*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"c3beb67a-9384-464b-b447-b817060358be"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"**************** \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"LiteRed v2.025\[Beta]\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FrontFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     BackFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     GraphicsColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FontWeight->Bold,
     FontColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]], 
    "\[InvisibleSpace]", "\<\" ********************\\nAuthor: Roman N. Lee, \
Budker Institute of Nuclear Physics, Novosibirsk.\\nRelease Date: \
????-??-??\\nTimestamp: Mon 1 Dec 2025 16:14:18\\nRead \
from:/Users/zacwut/LiteRed2/Source/LiteRed2025.m \
(CRC32:749265139,{2340977437, 3317197336, 1063727846})\\n\\nLiteRed stands \
for \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"L\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FrontFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     BackFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     GraphicsColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FontColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]], "\[InvisibleSpace]", "\<\"oop \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"i\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FrontFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     BackFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     GraphicsColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FontColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]], "\[InvisibleSpace]", "\<\"n\"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"te\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FrontFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     BackFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     GraphicsColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FontColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]], "\[InvisibleSpace]", "\<\"grals \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Red\"\>",
     StripOnInput->False,
     LineColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FrontFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     BackFaceColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     GraphicsColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]],
     FontColor->RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]], 
    "\[InvisibleSpace]", "\<\"uction.\\nThe package is designed for the \
search and application of the Integration-By-Part reduction rules. It also \
contains some other useful tools.\\n\\nSee ?LiteRed`* for a list of \
functions. \"\>"}],
   SequenceForm["**************** ", 
    Style["LiteRed v2.025\[Beta]", {Bold, 
      RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]}], 
    " ********************\nAuthor: Roman N. Lee, Budker Institute of Nuclear \
Physics, Novosibirsk.\nRelease Date: ????-??-??\nTimestamp: Mon 1 Dec 2025 \
16:14:18\nRead from:/Users/zacwut/LiteRed2/Source/LiteRed2025.m \
(CRC32:749265139,{2340977437, 3317197336, 1063727846})\n\nLiteRed stands for \
", 
    Style["L", {
      RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]}], "oop ", 
    Style["i", {
      RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]}], "n", 
    Style["te", {
      RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]}], "grals ", 
    Style["Red", {
      RGBColor[1, 
       Rational[1, 3], 
       Rational[1, 3]]}], 
    "uction.\nThe package is designed for the search and application of the \
Integration-By-Part reduction rules. It also contains some other useful \
tools.\n\nSee ?LiteRed`* for a list of functions. "],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901934504223`*^9, 3.988247905944511*^9, 
  3.989319478952924*^9, 3.9900822680229197`*^9, 3.9901496521921043`*^9, 
  3.9901548841658497`*^9, 3.9901558855698757`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"e2bfd468-a8b9-459e-9996-95ae6ef58899"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LiteRed Preparation", "Subsubsection",
 CellChangeTimes->{{3.988166359603064*^9, 
  3.988166365997158*^9}},ExpressionUUID->"d0402064-d135-4843-9de7-\
16ae52750ad2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDim", "[", "d", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Declare", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", "q"}], "}"}], ",", "Vector", ",", 
    RowBox[{"{", 
     RowBox[{"mb2", ",", "mc2"}], "}"}], ",", "Number"}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.923038286996073*^9, 3.923038290087274*^9}, {
  3.926667524705855*^9, 3.92666754112099*^9}, {3.9266676365281563`*^9, 
  3.926667652702016*^9}, {3.984021371967577*^9, 3.984021399964459*^9}, {
  3.9840215127595177`*^9, 3.98402152739036*^9}, {3.984021688824779*^9, 
  3.984021708853414*^9}, {3.9840274590311823`*^9, 3.9840274695400667`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"451900b3-aa58-4cd4-a81f-e7c1f1dd81b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NewDsBasis", "[", 
   RowBox[{"plusqmb", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{"k", "+", "q"}], "]"}], "-", "mb2"}], ",", 
      RowBox[{
       RowBox[{"sp", "[", "k", "]"}], "-", "mc2"}]}], "}"}], ",", 
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Directory", "->", "\"\<plusqmb\>\""}], ",", 
    RowBox[{"Append", "->", "True"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.923038384050152*^9, 3.923038567645686*^9}, {
  3.9230386628817587`*^9, 3.9230387330732517`*^9}, {3.9230387821472073`*^9, 
  3.92303878399557*^9}, {3.923038835646924*^9, 3.92303893178894*^9}, {
  3.923039201860057*^9, 3.923039217840702*^9}, {3.923043314864599*^9, 
  3.92304331838452*^9}, {3.923653384213561*^9, 3.923653440253598*^9}, {
  3.9248521343033867`*^9, 3.924852145331914*^9}, {3.9248523361168537`*^9, 
  3.924852357986272*^9}, {3.984021770615582*^9, 3.984021820210002*^9}, {
  3.984022108718789*^9, 3.9840221278448553`*^9}, {3.98402750623724*^9, 
  3.984027517231517*^9}, {3.984103049502285*^9, 3.9841030732775183`*^9}, {
  3.984103651044739*^9, 3.98410366155616*^9}, {3.984131842983348*^9, 
  3.984131899245755*^9}, {3.988166375618421*^9, 3.9881663768987293`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8b2560b9-6a81-454b-b678-ca974300720d"],

Cell[BoxData[
 FormBox["\<\"plusqmb is valid basis. The definitions of the basis will be \
saved in \\\"plusqmb\\\" directory.\\n    Ds[plusqmb] \[LongDash] \
denominators,\\n    SPs[plusqmb] \[LongDash] scalar products involving loop \
momenta,\\n    LMs[plusqmb] \[LongDash] loop momenta,\\n    EMs[plusqmb] \
\[LongDash] external momenta,\\n    Parameters[plusqmb] \[LongDash] \
parameters (invariants, masses, dimension),\\n    Toj[plusqmb] \[LongDash] \
rules to transform scalar products to denominators,\\n    CutDs[plusqmb] \
\[LongDash] flag vector of cut denominators.\"\>", TraditionalForm]], "Print",\

 CellChangeTimes->{3.9881901935207767`*^9, 3.988247905981523*^9, 
  3.9893194791180897`*^9, 3.9900822681716843`*^9, 3.9901496522646227`*^9, 
  3.990154884299427*^9, 3.9901558856365337`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2134bbfd-f842-4466-be5c-01315adf5fbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GenerateIBP", "[", "plusqmb", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.926666897907815*^9, 3.926666931232362*^9}, {
   3.984131919471918*^9, 3.984131922387129*^9}, 3.988166379071521*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"2ca6b2d6-6558-4e6e-b6f1-dc500ab400af"],

Cell[BoxData[
 FormBox["\<\"Identities are generated.\\n    IBP[plusqmb] \[LongDash] \
integration-by-part identities,\\n    LI[plusqmb] \[LongDash] Lorentz \
invariance identities.\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901936385603`*^9, 3.9882479060003633`*^9, 
  3.989319479129957*^9, 3.990082268186808*^9, 3.990149652341156*^9, 
  3.99015488431022*^9, 3.990155885647079*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"17c65f06-37de-462c-8ead-06732136a8f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AnalyzeSectors", "[", "plusqmb", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9266669915801086`*^9, 3.9266670267516537`*^9}, 
   3.9266680387612667`*^9, {3.984131925702435*^9, 3.984131926851385*^9}, 
   3.9881663808696547`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"1f275bfa-d3bc-45b9-baa4-b2a606eb2476"],

Cell[BoxData[
 FormBox["\<\"Found 1(3) zero(nonzero) sectors out of 4.\\n    \
ZeroSectors[plusqmb] \[LongDash] zero sectors,\\n    NonZeroSectors[plusqmb] \
\[LongDash] nonzero sectors,\\n    SimpleSectors[plusqmb] \[LongDash] simple \
sectors (no nonzero subsectors),\\n    BasisSectors[plusqmb] \[LongDash] \
basis sectors (at least one immediate subsector is zero),\\n    \
ZerojRule[plusqmb] \[LongDash] a rule to nullify all zero \
j[plusqmb\[Ellipsis]],\\n    CutDs[plusqmb] \[LongDash] a flag list of cut \
denominators (1=cut).\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.988190193725943*^9, 3.988247906083552*^9, 
  3.989319479164872*^9, 3.9900822682237253`*^9, 3.9901496523656683`*^9, 
  3.990154884346148*^9, 3.9901558856718388`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"1457c891-0298-4e34-b0e7-bb7077928594"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindSymmetries", "[", "plusqmb", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.926667076155278*^9, 3.9266670814565277`*^9}, {
   3.9841319300540247`*^9, 3.984131931356248*^9}, 3.988166381660344*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"0e72cbfd-cf7d-4097-9ab6-8122f18f05e0"],

Cell[BoxData[
 FormBox["\<\"Found 0 mapped sectors and 3 unique sectors.\\n    \
UniqueSectors[plusqmb] \[LongDash] unique sectors.\\n    \
MappedSectors[plusqmb] \[LongDash] mapped sectors.\\n    SR[plusqmb][\
\[Ellipsis]] \[LongDash] symmetry relations for j[plusqmb,\[Ellipsis]] from \
UniqueSectors[plusqmb].\\n    jSymmetries[plusqmb,\[Ellipsis]] \[LongDash] \
symmetry rules for the sector js[plusqmb,\[Ellipsis]] in \
UniqueSectors[plusqmb].\\n    jRules[plusqmb,\[Ellipsis]] \[LongDash] \
reduction rules for j[plusqmb,\[Ellipsis]] from MappedSectors[plusqmb].\\n    \
SectorsMappings[plusqmb] gives the list of mappings of all sectors from \
MappedSectors[plusqmb] to UniqueSectors[plusqmb].\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901940457687`*^9, 3.988247906386971*^9, 
  3.989319479267682*^9, 3.990082268311427*^9, 3.990149652452775*^9, 
  3.990154884442086*^9, 3.990155885775311*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5b6ed57e-51dd-41f0-8c0d-9d06f1e1b06f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SolvejSector", "/@", 
   RowBox[{"UniqueSectors", "[", "plusqmb", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926667143670966*^9, 3.9266671448655*^9}, {
   3.984131935100119*^9, 3.9841319361957417`*^9}, 3.988166382417335*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"0796c2c4-53cc-4056-953a-38a933526b4a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
    RowBox[{"js", "(", 
     RowBox[{"plusqmb", ",", "0", ",", "1"}], ")"}]}],
   SequenceForm["Sector ", 
    LiteRed`js[$CellContext`plusqmb, 0, 1]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901940679092`*^9, 3.988247906593978*^9, 
  3.989319479273593*^9, 3.990082268325876*^9, 3.990149652456648*^9, 
  3.99015488461917*^9, 3.9901558858637466`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"dec00030-f414-427b-9d64-d19997c8cfbe"],

Cell[BoxData[
 FormBox["\<\"Finished in 0 seconds.\\n    jRules[plusqmb, 0, 1] \[LongDash] \
reduction rules for the sector.\\n    MIs[plusqmb] \[LongDash] list of master \
integrals appended with 1 integrals (j[plusqmb, 0, 1]).\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901940679092`*^9, 3.988247906593978*^9, 
  3.989319479273593*^9, 3.990082268325876*^9, 3.990149652456648*^9, 
  3.99015488461917*^9, 3.99015588594484*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"9dfbb9b4-8a27-42ae-807f-a661e3ab6560"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
    RowBox[{"js", "(", 
     RowBox[{"plusqmb", ",", "1", ",", "0"}], ")"}]}],
   SequenceForm["Sector ", 
    LiteRed`js[$CellContext`plusqmb, 1, 0]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901940679092`*^9, 3.988247906593978*^9, 
  3.989319479273593*^9, 3.990082268325876*^9, 3.990149652456648*^9, 
  3.99015488461917*^9, 3.9901558859613533`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"d2f4e843-f1a5-4267-b330-7b1663e205f6"],

Cell[BoxData[
 FormBox["\<\"Finished in 0 seconds.\\n    jRules[plusqmb, 1, 0] \[LongDash] \
reduction rules for the sector.\\n    MIs[plusqmb] \[LongDash] list of master \
integrals appended with 1 integrals (j[plusqmb, 1, 0]).\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901940679092`*^9, 3.988247906593978*^9, 
  3.989319479273593*^9, 3.990082268325876*^9, 3.990149652456648*^9, 
  3.99015488461917*^9, 3.9901558860289173`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"8096fda1-1060-4367-8f3e-76748c25b12d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Sector \"\>", "\[InvisibleSpace]", 
    RowBox[{"js", "(", 
     RowBox[{"plusqmb", ",", "1", ",", "1"}], ")"}]}],
   SequenceForm["Sector ", 
    LiteRed`js[$CellContext`plusqmb, 1, 1]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901940679092`*^9, 3.988247906593978*^9, 
  3.989319479273593*^9, 3.990082268325876*^9, 3.990149652456648*^9, 
  3.99015488461917*^9, 3.990155886043807*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b5c659ab-8a21-4475-b130-ef44229a1d67"],

Cell[BoxData[
 FormBox["\<\"Finished in 0 seconds.\\n    jRules[plusqmb, 1, 1] \[LongDash] \
reduction rules for the sector.\\n    MIs[plusqmb] \[LongDash] list of master \
integrals appended with 1 integrals (j[plusqmb, 1, 1]).\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.9881901940679092`*^9, 3.988247906593978*^9, 
  3.989319479273593*^9, 3.990082268325876*^9, 3.990149652456648*^9, 
  3.99015488461917*^9, 3.9901558861415033`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"0ced31ae-378e-4486-9296-b93df3c3ade2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Misc. Functions", "Section",
 CellChangeTimes->{{3.9847105024310713`*^9, 
  3.9847105091658688`*^9}},ExpressionUUID->"2c8f201c-f588-41f1-aeb8-\
bbf45e33eff0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ToZero", "[", "x___", "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToOne", "[", "x___", "]"}], ":=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.984710511458571*^9, 3.984710536261915*^9}, {
  3.984814021470069*^9, 3.984814030604987*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2992d5b0-da44-45bd-807f-f270b64e5383"]
}, Closed]],

Cell[CellGroupData[{

Cell["Master Integrals (PackageX with FeynHelpers)", "Section",
 CellChangeTimes->{{3.984135380231573*^9, 3.98413538374056*^9}, {
  3.984633485735498*^9, 
  3.98463350850379*^9}},ExpressionUUID->"548b0090-5dfe-4d0c-86ae-\
b007929122a6"],

Cell["\<\
There are three master integrals: j[0,1], j[1,0], and j[1,1]. These \
correspond to FAD[{k, mc}], FAD[{k + q, mb}], FAD[{k + q, mb}, {k, mc}] \
respectively.
ReplaceMasters are replacement rules to give j[x,y] in analytic form.\
\>", "Text",
 CellChangeTimes->{{3.984641582872959*^9, 
  3.984641683900229*^9}},ExpressionUUID->"edf3bbd6-d43b-4791-8f3f-\
2820a2b82be5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"EvaluatedMasters", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"FAD", "[", 
     RowBox[{"{", 
      RowBox[{"k", ",", "mc"}], "}"}], "]"}], ",", 
    RowBox[{"FAD", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "+", "q"}], ",", "mb"}], "}"}], "]"}], ",", 
    RowBox[{"FAD", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "+", "q"}], ",", "mb"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "mc"}], "}"}]}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"EvaluatedMasters", "=", 
  RowBox[{
   RowBox[{"PaXEvaluate", "[", 
    RowBox[{
     RowBox[{"TID", "[", 
      RowBox[{"EvaluatedMasters", ",", "k"}], "]"}], ",", "k", ",", 
     RowBox[{"PaXDiscExpand", "->", "False"}], ",", 
     RowBox[{"PaXKallenExpand", "->", "False"}], ",", 
     RowBox[{"PaXImplicitPrefactor", "->", 
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"2", " ", "Epsilon"}]}], ")"}]}]}]}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"ScaleMu", "^", "2"}], "->", 
    RowBox[{
     RowBox[{"Mu", "^", "2"}], " ", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"EulerGamma", "-", "1"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "Pi"}], ")"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EvaluatedMasters", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"EvaluatedMasters", ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{
       RowBox[{"Mu", "^", "2"}], ">", "0"}], "&&", 
      RowBox[{"Epsilon", ">", "0"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.984104839809442*^9, 3.984104883970489*^9}, {
   3.984105069698876*^9, 3.98410507833762*^9}, {3.984106131262229*^9, 
   3.9841061379382477`*^9}, {3.984106175478949*^9, 3.984106228156472*^9}, 
   3.98410852908609*^9, {3.9841087310218363`*^9, 3.984108738477014*^9}, {
   3.9841087899628353`*^9, 3.984108846188706*^9}, {3.984108877419626*^9, 
   3.984108945332179*^9}, {3.984108999054575*^9, 3.984109147370285*^9}, {
   3.984109180895253*^9, 3.984109189153777*^9}, {3.984109280362425*^9, 
   3.984109280853332*^9}, {3.984115362046749*^9, 3.984115374526063*^9}, 
   3.9841154192526007`*^9, {3.984115459038759*^9, 3.984115603851076*^9}, {
   3.984135411400073*^9, 3.984135424471128*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"06b51937-7d38-479f-83f5-d0e11e7f220a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FormBox[
     FractionBox["1", 
      InterpretationBox[
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["k",
           TraditionalForm],
          TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
        SuperscriptBox["mc", "2"]}],
       SequenceForm[
        FeynCalc`Pair[
         FeynCalc`Momentum[$CellContext`k, D], 
         FeynCalc`Momentum[$CellContext`k, D]], "-", $CellContext`mc^2],
       Editable->False]],
     TraditionalForm], ",", 
    FormBox[
     FractionBox["1", 
      InterpretationBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{
          FormBox["\<\"(\"\>",
           TraditionalForm], 
          FormBox[
           FormBox[
            RowBox[{
             FormBox["k",
              TraditionalForm], "+", 
             FormBox["q",
              TraditionalForm]}],
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\")\"\>",
           TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
        SuperscriptBox["mb", "2"]}],
       SequenceForm[
        FeynCalc`Pair[
         FeynCalc`Momentum[$CellContext`k + $CellContext`q, D], 
         FeynCalc`Momentum[$CellContext`k + $CellContext`q, D]], 
        "-", $CellContext`mb^2],
       Editable->False]],
     TraditionalForm], ",", 
    FormBox[
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{
            FormBox["\<\"(\"\>",
             TraditionalForm], 
            FormBox[
             FormBox[
              RowBox[{
               FormBox["k",
                TraditionalForm], "+", 
               FormBox["q",
                TraditionalForm]}],
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\")\"\>",
             TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
          SuperscriptBox["mb", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`k + $CellContext`q, D], 
           FeynCalc`Momentum[$CellContext`k + $CellContext`q, D]], 
          "-", $CellContext`mb^2],
         Editable->False], ")"}], ".", 
       RowBox[{"(", 
        InterpretationBox[
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["k",
             TraditionalForm],
            TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
          SuperscriptBox["mc", "2"]}],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`k, D], 
           FeynCalc`Momentum[$CellContext`k, D]], "-", $CellContext`mc^2],
         Editable->False], ")"}]}]],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.988190194656901*^9, 3.9882479070891647`*^9, 
  3.989319479640689*^9, 3.990082268704773*^9, 3.990149652841886*^9, 
  3.9901548848742437`*^9, 3.9901558861636457`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"08ad4e32-877d-41af-971b-179fd6d28342"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["mc", "2"]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       TagBox["\[CurlyEpsilon]",
        TraditionalForm]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["mc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"log", "(", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               TagBox["\[DoubledGamma]",
                Function[{}, EulerGamma]], "-", "1"}]], " ", 
             SuperscriptBox["Mu", "2"]}], 
            RowBox[{"4", " ", "\[Pi]", " ", 
             SuperscriptBox["mc", "2"]}]], ")"}]}], "+", 
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], "-", "1", "-", 
         RowBox[{"log", "(", 
          RowBox[{"4", " ", "\[Pi]"}], ")"}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["mb", "2"]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       TagBox["\[CurlyEpsilon]",
        TraditionalForm]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["mb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"log", "(", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               TagBox["\[DoubledGamma]",
                Function[{}, EulerGamma]], "-", "1"}]], " ", 
             SuperscriptBox["Mu", "2"]}], 
            RowBox[{"4", " ", "\[Pi]", " ", 
             SuperscriptBox["mb", "2"]}]], ")"}]}], "+", 
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], "-", "1", "-", 
         RowBox[{"log", "(", 
          RowBox[{"4", " ", "\[Pi]"}], ")"}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         FormBox["\<\"\[CapitalLambda]\"\>",
          TraditionalForm], 
         FormBox["\<\"(\"\>",
          TraditionalForm], 
         FormBox[
          SuperscriptBox[
           FormBox[
            FormBox["q",
             TraditionalForm],
            TraditionalForm], "2"],
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["mb",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["mc",
          TraditionalForm], 
         FormBox["\<\")\"\>",
          TraditionalForm]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       TagBox["\[CurlyEpsilon]",
        TraditionalForm]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"log", "(", 
          FractionBox[
           SuperscriptBox["mb", "2"], 
           SuperscriptBox["mc", "2"]], ")"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"log", "(", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               TagBox["\[DoubledGamma]",
                Function[{}, EulerGamma]], "-", "1"}]], " ", 
             SuperscriptBox["Mu", "2"]}], 
            RowBox[{"4", " ", "\[Pi]", " ", 
             SuperscriptBox["mc", "2"]}]], ")"}]}], "+", 
         RowBox[{"2", " ", 
          TagBox["\[DoubledGamma]",
           Function[{}, EulerGamma]]}], "-", "4", "-", 
         RowBox[{"2", " ", 
          RowBox[{"log", "(", 
           RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"mb", "-", "mc"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"mb", "+", "mc"}], ")"}], " ", 
       RowBox[{"log", "(", 
        FractionBox[
         SuperscriptBox["mb", "2"], 
         SuperscriptBox["mc", "2"]], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["q",
          TraditionalForm],
         TraditionalForm], "2"]}]]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.988190194656901*^9, 3.9882479070891647`*^9, 
  3.989319479640689*^9, 3.990082268704773*^9, 3.990149652841886*^9, 
  3.9901548848742437`*^9, 3.9901558864284487`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"e5b6544e-7dd1-4060-b087-eef3f512961b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["mc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TagBox["\[CurlyEpsilon]",
          TraditionalForm], " ", 
         RowBox[{"log", "(", 
          FractionBox[
           SuperscriptBox["Mu", "2"], 
           SuperscriptBox["mc", "2"]], ")"}]}], "+", "1"}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      TagBox["\[CurlyEpsilon]",
       TraditionalForm]}]], ",", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["mb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TagBox["\[CurlyEpsilon]",
          TraditionalForm], " ", 
         RowBox[{"log", "(", 
          FractionBox[
           SuperscriptBox["Mu", "2"], 
           SuperscriptBox["mb", "2"]], ")"}]}], "+", "1"}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      TagBox["\[CurlyEpsilon]",
       TraditionalForm]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox["\<\"\[CapitalLambda]\"\>",
              TraditionalForm], 
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              SuperscriptBox[
               FormBox[
                FormBox["q",
                 TraditionalForm],
                TraditionalForm], "2"],
              TraditionalForm], 
             FormBox["\<\",\"\>",
              TraditionalForm], 
             FormBox["mb",
              TraditionalForm], 
             FormBox["\<\",\"\>",
              TraditionalForm], 
             FormBox["mc",
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], ")"}]}]}], "-", 
         FractionBox["2", 
          TagBox["\[CurlyEpsilon]",
           TraditionalForm]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"mb", "-", "mc"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"mb", "+", "mc"}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["mb", "2"], 
             SuperscriptBox["mc", "2"]], ")"}]}], 
          SuperscriptBox[
           FormBox[
            FormBox["q",
             TraditionalForm],
            TraditionalForm], "2"]], "+", 
         RowBox[{"log", "(", 
          FractionBox[
           SuperscriptBox["mb", "2"], 
           SuperscriptBox["mc", "2"]], ")"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["Mu", "2"], 
            SuperscriptBox["mc", "2"]], ")"}]}], "-", "2"}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], TraditionalForm]], "Output",\

 CellChangeTimes->{3.988190194656901*^9, 3.9882479070891647`*^9, 
  3.989319479640689*^9, 3.990082268704773*^9, 3.990149652841886*^9, 
  3.9901548848742437`*^9, 3.9901558870500593`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"b9a49a95-7f6d-4129-b625-49977c716a40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ReplaceMasters", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MIs", "[", "plusqmb", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "->", 
     RowBox[{"EvaluatedMasters", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"MIs", "[", "plusqmb", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "->", 
     RowBox[{"EvaluatedMasters", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"MIs", "[", "plusqmb", "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"EvaluatedMasters", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9841050345234947`*^9, 3.9841051069670486`*^9}, {
  3.9841324159935293`*^9, 3.984132419093902*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"3944f6ce-798d-473f-9a55-488d92933b13"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      SubsuperscriptBox["j", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], 
       FormBox["plusqmb",
        TraditionalForm]],
      LiteRed`j[$CellContext`plusqmb, 0, 1]], "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["mc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TagBox["\[CurlyEpsilon]",
           TraditionalForm], " ", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["Mu", "2"], 
            SuperscriptBox["mc", "2"]], ")"}]}], "+", "1"}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       TagBox["\[CurlyEpsilon]",
        TraditionalForm]}]]}], ",", 
    RowBox[{
     InterpretationBox[
      SubsuperscriptBox["j", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], 
       FormBox["plusqmb",
        TraditionalForm]],
      LiteRed`j[$CellContext`plusqmb, 1, 0]], "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["mb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TagBox["\[CurlyEpsilon]",
           TraditionalForm], " ", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["Mu", "2"], 
            SuperscriptBox["mb", "2"]], ")"}]}], "+", "1"}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       TagBox["\[CurlyEpsilon]",
        TraditionalForm]}]]}], ",", 
    RowBox[{
     InterpretationBox[
      SubsuperscriptBox["j", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], 
       FormBox["plusqmb",
        TraditionalForm]],
      LiteRed`j[$CellContext`plusqmb, 1, 1]], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FormBox["\<\"\[CapitalLambda]\"\>",
               TraditionalForm], 
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               SuperscriptBox[
                FormBox[
                 FormBox["q",
                  TraditionalForm],
                 TraditionalForm], "2"],
               TraditionalForm], 
              FormBox["\<\",\"\>",
               TraditionalForm], 
              FormBox["mb",
               TraditionalForm], 
              FormBox["\<\",\"\>",
               TraditionalForm], 
              FormBox["mc",
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], ")"}]}]}], "-", 
          FractionBox["2", 
           TagBox["\[CurlyEpsilon]",
            TraditionalForm]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"mb", "-", "mc"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"mb", "+", "mc"}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              SuperscriptBox["mb", "2"], 
              SuperscriptBox["mc", "2"]], ")"}]}], 
           SuperscriptBox[
            FormBox[
             FormBox["q",
              TraditionalForm],
             TraditionalForm], "2"]], "+", 
          RowBox[{"log", "(", 
           FractionBox[
            SuperscriptBox["mb", "2"], 
            SuperscriptBox["mc", "2"]], ")"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"log", "(", 
            FractionBox[
             SuperscriptBox["Mu", "2"], 
             SuperscriptBox["mc", "2"]], ")"}]}], "-", "2"}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.988190195531086*^9, 3.9882479079690657`*^9, 
  3.9893194805659924`*^9, 3.99008226966849*^9, 3.9901496538019543`*^9, 
  3.990154885834461*^9, 3.990155887095121*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"5deddaf2-fe22-4790-8907-01eea9532d8f"]
}, Open  ]],

Cell["The master integrals depend on the following function:", "Text",
 CellChangeTimes->{{3.986467908604558*^9, 
  3.986467925395732*^9}},ExpressionUUID->"830ef2a1-26af-4bd0-a157-\
52010276e87c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ReplaceDiscB", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"PaXDiscB", "[", 
     RowBox[{"s_", ",", "mb_", ",", "mc_"}], "]"}], ":>", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"mb", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"mb", "^", "2"}], "*", 
          RowBox[{"mc", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"mc", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"mb", "^", "2"}], "*", "s"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"mc", "^", "2"}], "*", "s"}], " ", "+", " ", 
         RowBox[{"s", "^", "2"}]}], "]"}], "*", 
       RowBox[{"log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mb", "^", "2"}], " ", "+", " ", 
           RowBox[{"mc", "^", "2"}], " ", "-", " ", "s", " ", "+", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"mb", "^", "4"}], " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"mb", "^", "2"}], "*", 
              RowBox[{"mc", "^", "2"}]}], " ", "+", " ", 
             RowBox[{"mc", "^", "4"}], " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"mb", "^", "2"}], "*", "s"}], " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"mc", "^", "2"}], "*", "s"}], " ", "+", " ", 
             RowBox[{"s", "^", "2"}]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "mb", "*", "mc"}], ")"}]}], "]"}]}], ")"}], "/", 
     "s"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.985225688232259*^9, 3.9852258515200033`*^9}, {
  3.990082213525144*^9, 3.9900822135621033`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f5f91b8d-41d4-4354-abc8-0048344aaf9d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     FormBox["\<\"\[CapitalLambda]\"\>",
      TraditionalForm], 
     FormBox["\<\"(\"\>",
      TraditionalForm], 
     FormBox["s_",
      TraditionalForm], 
     FormBox["\<\",\"\>",
      TraditionalForm], 
     FormBox["mb_",
      TraditionalForm], 
     FormBox["\<\",\"\>",
      TraditionalForm], 
     FormBox["mc_",
      TraditionalForm], 
     FormBox["\<\")\"\>",
      TraditionalForm]}], "\[RuleDelayed]", 
    FractionBox[
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["mb", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["mb", "2"], " ", 
         SuperscriptBox["mc", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["mb", "2"], " ", "s"}], "+", 
        SuperscriptBox["mc", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["mc", "2"], " ", "s"}], "+", 
        SuperscriptBox["s", "2"]}]], " ", 
      RowBox[{"log", "(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mb", "2"], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["mb", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mb", "2"], " ", 
            SuperscriptBox["mc", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mb", "2"], " ", "s"}], "+", 
           SuperscriptBox["mc", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["mc", "2"], " ", "s"}], "+", 
           SuperscriptBox["s", "2"]}]], "+", 
         SuperscriptBox["mc", "2"], "-", "s"}], 
        RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}]}], "s"]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.98819019555555*^9, 3.9882479079972467`*^9, 
  3.989319480576499*^9, 3.990082269678712*^9, 3.9901496538066053`*^9, 
  3.990154885838935*^9, 3.990155887105832*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"6dd55caf-59a5-47bf-869c-d465e93f6861"]
}, Open  ]],

Cell["\<\
Occasionally, displaying j functions in LiteRed breaks on the front end, but \
replacing them with the InputForm version solves this.\
\>", "Text",
 CellChangeTimes->{{3.986467791652788*^9, 
  3.9864678974433002`*^9}},ExpressionUUID->"95d9ec31-1cd2-4b4f-91de-\
669b7765a9f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FixMasters", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MIs", "[", "plusqmb", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "->", 
     RowBox[{"InputForm", "[", 
      RowBox[{
       RowBox[{"MIs", "[", "plusqmb", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"MIs", "[", "plusqmb", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "->", 
     RowBox[{"InputForm", "[", 
      RowBox[{
       RowBox[{"MIs", "[", "plusqmb", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"MIs", "[", "plusqmb", "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"InputForm", "[", 
      RowBox[{
       RowBox[{"MIs", "[", "plusqmb", "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9848753591185007`*^9, 3.9848754172556*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"d493def7-b64b-4612-9805-6d0dcbb7ee24"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      SubsuperscriptBox["j", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], 
       FormBox["plusqmb",
        TraditionalForm]],
      LiteRed`j[$CellContext`plusqmb, 0, 1]], "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"j", "[", 
        RowBox[{"plusqmb", ",", " ", "0", ",", " ", "1"}], "]"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      InputForm[
       LiteRed`j[$CellContext`plusqmb, 0, 1]],
      AutoDelete->True,
      Editable->True]}], ",", 
    RowBox[{
     InterpretationBox[
      SubsuperscriptBox["j", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], 
       FormBox["plusqmb",
        TraditionalForm]],
      LiteRed`j[$CellContext`plusqmb, 1, 0]], "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"j", "[", 
        RowBox[{"plusqmb", ",", " ", "1", ",", " ", "0"}], "]"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      InputForm[
       LiteRed`j[$CellContext`plusqmb, 1, 0]],
      AutoDelete->True,
      Editable->True]}], ",", 
    RowBox[{
     InterpretationBox[
      SubsuperscriptBox["j", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], 
       FormBox["plusqmb",
        TraditionalForm]],
      LiteRed`j[$CellContext`plusqmb, 1, 1]], "\[Rule]", 
     InterpretationBox[
      StyleBox[
       RowBox[{"j", "[", 
        RowBox[{"plusqmb", ",", " ", "1", ",", " ", "1"}], "]"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      InputForm[
       LiteRed`j[$CellContext`plusqmb, 1, 1]],
      AutoDelete->True,
      Editable->True]}]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.988190195574624*^9, 3.9882479080191*^9, 
  3.98931948057874*^9, 3.99008226968323*^9, 3.990149653808854*^9, 
  3.9901548858500557`*^9, 3.990155887107827*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"833c1342-3c0b-4aae-a0e7-136b0d54a71a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Parallelize", "Section",
 CellChangeTimes->{{3.985081987050786*^9, 
  3.9850819901560593`*^9}},ExpressionUUID->"c7ee319a-d9c9-4134-b900-\
96d1c6f800d5"],

Cell["\<\
There are some issues with memory leaks using Module and parallel kernels, \
and this can be mitigated with the following function ClearRam.
By using this occasionally, the RAM usage will not blow up (mostly used \
during debugging).\
\>", "Text",
 CellChangeTimes->{{3.987045851312199*^9, 3.987045913102622*^9}, {
  3.988172731004815*^9, 
  3.988172737544023*^9}},ExpressionUUID->"f2911aae-c6ef-41df-ae48-\
710c041072f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ClearRam", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Unprotect", "[", "Out", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "Out", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Protect", "[", "Out", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"CloseKernels", "[", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ClearSystemCache", "[", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Pause", "[", "5", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"LaunchKernels", "[", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ParallelNeeds", "[", "\"\<FeynCalc`\>\"", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987045598283511*^9, 3.9870457043121347`*^9}, {
  3.98704574449172*^9, 3.9870457540331497`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a5247f4e-4012-4b23-b958-6b459645e47b"],

Cell["\<\
In order to speed up the computation, the xReplace  and LoopSimplify \
functions are parallelized. Run on as many cores as possible for faster \
performance.\
\>", "Text",
 CellChangeTimes->{{3.986468091180684*^9, 3.986468175811213*^9}, {
  3.986527433058695*^9, 3.9865274333053303`*^9}, {3.986528120943183*^9, 
  3.986528138717515*^9}},ExpressionUUID->"df1d087d-6c94-4628-9e91-\
88991b0d8e03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LaunchKernels", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ParallelNeeds", "[", "\"\<FeynCalc`\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9850820056064663`*^9, 3.985082019779214*^9}, {
   3.985082267358788*^9, 3.985082277330804*^9}, 3.9864680249216537`*^9, {
   3.987045462963481*^9, 3.987045463167266*^9}, 3.9882478904779587`*^9, 
   3.9882609716926126`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"576659a3-928b-4228-aff7-118a845b30aa"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox[
    RowBox[{"FrontEndObject", "::", "notavail"}], "MessageName"], " ", ":", 
   "  ", "\<\"A front end is not available; certain operations require a \
front end.\"\>"}], TraditionalForm]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558901518497`*^9},
 CellLabel->
  "kernel 1 (Local)",ExpressionUUID->"dca4b01d-5256-48d6-9987-c287a4941e05"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox[
    RowBox[{"FrontEndObject", "::", "notavail"}], "MessageName"], " ", ":", 
   "  ", "\<\"A front end is not available; certain operations require a \
front end.\"\>"}], TraditionalForm]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890153653*^9},
 CellLabel->
  "kernel 1 (Local)",ExpressionUUID->"3e3c2236-cdc8-46ee-becc-89cd29c789ae"],

Cell[CellGroupData[{

Cell["\<\
$PrePrint is set to FeynCalcForm. Use FI and FC to change the display format.\
\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890163477*^9},
 CellLabel->
  "kernel 1 (Local)",ExpressionUUID->"6ec0dcdd-146d-4565-a227-df9b0ade56fe"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (dev version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (dev version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890197639*^9},
 CellLabel->
  "kernel 1 (Local)",ExpressionUUID->"bdcb36ea-30e1-4832-b1c5-649c440d3fa0"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890200363*^9},
 CellLabel->
  "kernel 1 (Local)",ExpressionUUID->"80bffa63-5c75-4339-9e47-825782ff5cc0"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558902141733`*^9},
 CellLabel->
  "kernel 1 (Local)",ExpressionUUID->"ab1f002d-5193-4703-af49-f9ab7c884d93"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox[
    RowBox[{"FrontEndObject", "::", "notavail"}], "MessageName"], " ", ":", 
   "  ", "\<\"A front end is not available; certain operations require a \
front end.\"\>"}], TraditionalForm]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890225848*^9},
 CellLabel->
  "kernel 2 (Local)",ExpressionUUID->"48ab7248-6e6d-4151-a8b3-f28314b52a90"],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox[
    RowBox[{"FrontEndObject", "::", "notavail"}], "MessageName"], " ", ":", 
   "  ", "\<\"A front end is not available; certain operations require a \
front end.\"\>"}], TraditionalForm]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890228141*^9},
 CellLabel->
  "kernel 2 (Local)",ExpressionUUID->"84a7ba39-3355-496b-8109-fc9641e79c87"],

Cell[CellGroupData[{

Cell["\<\
$PrePrint is set to FeynCalcForm. Use FI and FC to change the display format.\
\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558902295732`*^9},
 CellLabel->
  "kernel 2 (Local)",ExpressionUUID->"13bd3cfd-c381-4f9b-9444-f77bfa004511"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (dev version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (dev version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890243335*^9},
 CellLabel->
  "kernel 2 (Local)",ExpressionUUID->"35f9e205-a1c6-43ec-9074-aa8e063ff3a2"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890246063*^9},
 CellLabel->
  "kernel 2 (Local)",ExpressionUUID->"4faba9cb-78a5-45df-9ce4-cfcc51f0b366"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558902586327`*^9},
 CellLabel->
  "kernel 2 (Local)",ExpressionUUID->"bae8772c-aa70-4873-80cd-274245e814b1"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{
   StyleBox[
    RowBox[{"FrontEndObject", "::", "notavail"}], "MessageName"], " ", ":", 
   "  ", "\<\"A front end is not available; certain operations require a \
front end.\"\>"}], TraditionalForm]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890261076*^9},
 CellLabel->
  "kernel 3 (Local)",ExpressionUUID->"c0c6c2ef-a763-4c2b-a1d2-8d7412efc3ca"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "General", "stop", 
    "\"Further output of \\!\\(\\*FormBox[\\\"\\\\\\\"A front end is not \
available; certain operations require a front end.\\\\\\\"\\\", \
TraditionalForm]\\) will be suppressed during this calculation.\"", 2, 23, 4, 
    34776351074311589345, "Local"},
   "MessageTemplate",
   BaseStyle->"MSG"], TraditionalForm]], "Message",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901548890107927`*^9, 3.990155890280221*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"be355852-8062-4ca8-96d4-9352da6c757a"],

Cell[CellGroupData[{

Cell["\<\
$PrePrint is set to FeynCalcForm. Use FI and FC to change the display format.\
\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890355393*^9},
 CellLabel->
  "kernel 3 (Local)",ExpressionUUID->"238212c9-11f8-4026-8eab-2cda844cb1f0"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (dev version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (dev version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890358061*^9},
 CellLabel->
  "kernel 3 (Local)",ExpressionUUID->"12dccde4-a61e-433f-abb4-db019dc6aa65"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890371257*^9},
 CellLabel->
  "kernel 3 (Local)",ExpressionUUID->"96b3850c-698c-4919-9141-8e44a926d8da"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890372448*^9},
 CellLabel->
  "kernel 3 (Local)",ExpressionUUID->"3fb3c5ab-70a1-4555-b133-0339be34b751"],

Cell["\<\
$PrePrint is set to FeynCalcForm. Use FI and FC to change the display format.\
\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890382246*^9},
 CellLabel->
  "kernel 4 (Local)",ExpressionUUID->"b5d2cf6b-692b-4ad9-8e25-bc43d421cd85"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (dev version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (dev version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890383993*^9},
 CellLabel->
  "kernel 4 (Local)",ExpressionUUID->"f4205774-2040-40fb-b2f0-7d23db975808"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558903852253`*^9},
 CellLabel->
  "kernel 4 (Local)",ExpressionUUID->"5909fe37-688b-40db-954c-66641d30b0e7"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558903863487`*^9},
 CellLabel->
  "kernel 4 (Local)",ExpressionUUID->"e87c1f28-7e9a-475f-b23b-50ccd9f405ae"],

Cell["\<\
$PrePrint is set to FeynCalcForm. Use FI and FC to change the display format.\
\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890388483*^9},
 CellLabel->
  "kernel 5 (Local)",ExpressionUUID->"2e9d191a-bced-467b-9951-4557917a9cfe"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (dev version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (dev version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890397704*^9},
 CellLabel->
  "kernel 5 (Local)",ExpressionUUID->"2a905aab-50ac-4e9f-89d0-a02daa2db71b"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890398966*^9},
 CellLabel->
  "kernel 5 (Local)",ExpressionUUID->"7bec041b-60d1-4759-9e96-03b9a7b1726e"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890407825*^9},
 CellLabel->
  "kernel 5 (Local)",ExpressionUUID->"7dc0fe0d-fd3e-49d9-9187-a903590aa54f"],

Cell["\<\
$PrePrint is set to FeynCalcForm. Use FI and FC to change the display format.\
\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558904100657`*^9},
 CellLabel->
  "kernel 6 (Local)",ExpressionUUID->"0d782f56-9c59-4b88-b9fa-f1cc09f50e97"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (dev version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (dev version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890411789*^9},
 CellLabel->
  "kernel 6 (Local)",ExpressionUUID->"1b3b018b-cf95-4c74-a334-8353a0569cbd"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890413083*^9},
 CellLabel->
  "kernel 6 (Local)",ExpressionUUID->"a52cb6e6-8946-47d0-a08e-359923ea6884"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890414281*^9},
 CellLabel->
  "kernel 6 (Local)",ExpressionUUID->"c088a30b-637a-48f9-b6d7-18dbbd56f93f"],

Cell["\<\
$PrePrint is set to FeynCalcForm. Use FI and FC to change the display format.\
\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558904240103`*^9},
 CellLabel->
  "kernel 7 (Local)",ExpressionUUID->"5b1955c2-a4af-4df1-9c0e-c5bd643e28e2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (dev version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (dev version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558904256973`*^9},
 CellLabel->
  "kernel 7 (Local)",ExpressionUUID->"a0570ad5-2405-4ebf-8e88-688c28f25697"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890426916*^9},
 CellLabel->
  "kernel 7 (Local)",ExpressionUUID->"e139c922-e0b2-4cbc-ad26-88794629d8a0"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901558904280567`*^9},
 CellLabel->
  "kernel 7 (Local)",ExpressionUUID->"c0a0d2fa-4759-4dda-91fe-2de677a130fa"],

Cell["\<\
$PrePrint is set to FeynCalcForm. Use FI and FC to change the display format.\
\
\>", "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890430175*^9},
 CellLabel->
  "kernel 8 (Local)",ExpressionUUID->"a081999a-2567-49f3-b7cd-7f253de9b5f4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.1.0 (dev version). For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style["10.1.0 (dev version). For help, use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890431782*^9},
 CellLabel->
  "kernel 8 (Local)",ExpressionUUID->"3b23254b-90a2-40d6-bdc2-e5a48aa2a8a0"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890440686*^9},
 CellLabel->
  "kernel 8 (Local)",ExpressionUUID->"66bf7857-a8f3-43a2-80a5-0010ed6bfc87"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990155890441832*^9},
 CellLabel->
  "kernel 8 (Local)",ExpressionUUID->"70350408-894c-41fe-88f1-e78cc66785ba"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Propagator Expansions", "Section",
 CellChangeTimes->{{3.9841352822794123`*^9, 
  3.9841352894940853`*^9}},ExpressionUUID->"a19ec0eb-fe08-4f97-9365-\
d010fa32378f"],

Cell["\<\
This defines the propagators S and STilda, which input n - the number of \
gluon insertions, p -  the momentum for the free fermion propagator, and mass \
- the mass of the fermion.\
\>", "Text",
 CellChangeTimes->{{3.9846427832184467`*^9, 
  3.984642838832008*^9}},ExpressionUUID->"787ba019-fd37-454e-8b8e-\
b2274349ce6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"n_", ",", "p_", ",", "mass_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"I", " ", "g"}], ")"}], "n"], ".", 
     RowBox[{"S0", "[", 
      RowBox[{"p", ",", "mass"}], "]"}], ".", 
     RowBox[{"Dot", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"GAD", "[", 
          RowBox[{"\[Mu]", "[", "m", "]"}], "]"}], ".", 
         RowBox[{"SUNT", "[", 
          RowBox[{"a", "[", "m", "]"}], "]"}], ".", 
         RowBox[{"S0", "[", 
          RowBox[{
           RowBox[{"p", "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"k", "[", "l", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "m"}], "}"}]}], "]"}]}], ",", "mass"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "n"}], "}"}]}], "]"}]}]}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"x", "[", "m", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "n"}], "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"STilda", "[", 
    RowBox[{"n_", ",", "p_", ",", "mass_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"I", " ", "g"}], ")"}], "n"], ".", 
     RowBox[{"Dot", "@@", 
      RowBox[{"Reverse", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"S0", "[", 
           RowBox[{
            RowBox[{"p", "+", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"kTilda", "[", "l", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "m"}], "}"}]}], "]"}]}], ",", "mass"}], 
           "]"}], ".", 
          RowBox[{"GAD", "[", 
           RowBox[{"\[Mu]Tilda", "[", "m", "]"}], "]"}], ".", 
          RowBox[{"SUNT", "[", 
           RowBox[{"aTilda", "[", "m", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "n"}], "}"}]}], "]"}]}]}], ".", 
     RowBox[{"S0", "[", 
      RowBox[{"p", ",", "mass"}], "]"}]}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"xTilda", "[", "m", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "n"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.984126374714695*^9, 3.984126382250876*^9}, {
   3.984551184498028*^9, 3.984551226351674*^9}, {3.98455158432938*^9, 
   3.984551587816587*^9}, {3.984552508667734*^9, 3.984552533502636*^9}, {
   3.984552568778126*^9, 3.984552572460717*^9}, {3.984705973511188*^9, 
   3.984706009160734*^9}, 3.984706147630953*^9, {3.984706190560006*^9, 
   3.984706293020412*^9}, {3.984706486438539*^9, 3.984706515454342*^9}, {
   3.984706627890255*^9, 3.984706628355467*^9}, {3.984708851757259*^9, 
   3.984708893282153*^9}, {3.9847090749855947`*^9, 3.984709082175385*^9}, {
   3.9847092465310583`*^9, 3.9847092519097033`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"c02f094e-d711-4c2a-a09f-ae9f36ffc95b"],

Cell["\<\
S0Replace rewrites the free fermion propagator in FeynCalc notation using FAD \
(Feynman Amplitude Denominator).\
\>", "Text",
 CellChangeTimes->{{3.984642848202258*^9, 3.984642885647744*^9}, 
   3.984642931655732*^9},ExpressionUUID->"026daa00-f9ea-4b7e-9159-\
2b74d8ce23a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeclareNonCommutative", "[", "S0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S0Replace", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S0", "[", 
      RowBox[{"p_", ",", "m_"}], "]"}], ":>", 
     RowBox[{"I", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"GSD", "[", "p", "]"}], "+", "m"}], ")"}], ".", 
      RowBox[{"FAD", "[", 
       RowBox[{"{", 
        RowBox[{"p", ",", "m"}], "}"}], "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.983530315510696*^9, {3.984126410146716*^9, 3.984126419181673*^9}, {
   3.985153946217279*^9, 3.9851539467384233`*^9}, {3.9875740971280813`*^9, 
   3.987574119844507*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"705ba7e5-3bb4-4a49-98aa-a17cfcda4817"],

Cell["\<\
AReplace replaces the gluon field with its expansion in terms of x and z0 \
(currently only expanded to the third term).
Distinctions between A inserted in S and STilda are made in order to \
correctly take derivatives later on.\
\>", "Text",
 CellChangeTimes->{{3.9846428918497667`*^9, 3.9846429710956497`*^9}, {
   3.984646472997217*^9, 3.98464647509933*^9}, {3.984648969575026*^9, 
   3.984648981094612*^9}, 
   3.986468226570854*^9},ExpressionUUID->"845d308b-50bb-4084-985c-\
6b334eaa12f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AReplace", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"x", "[", "n_", "]"}], "]"}], ":>", 
      RowBox[{"FCCanonicalizeDummyIndices", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"x", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"\[Nu]", "[", "n", "]"}], ",", 
           RowBox[{"\[Mu]", "[", "n", "]"}], ",", 
           RowBox[{"a", "[", "n", "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"x", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"x", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]a", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]a", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"\[Nu]", "[", "n", "]"}], ",", 
           RowBox[{"\[Mu]", "[", "n", "]"}], ",", 
           RowBox[{"\[Nu]a", "[", "n", "]"}], ",", 
           RowBox[{"a", "[", "n", "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"x", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"x", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]a", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]a", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"x", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]b", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]b", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"\[Nu]", "[", "n", "]"}], ",", 
           RowBox[{"\[Mu]", "[", "n", "]"}], ",", 
           RowBox[{"\[Nu]a", "[", "n", "]"}], ",", 
           RowBox[{"\[Nu]b", "[", "n", "]"}], ",", 
           RowBox[{"a", "[", "n", "]"}]}], "]"}]}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"xTilda", "[", "n_", "]"}], "]"}], ":>", 
      RowBox[{"FCCanonicalizeDummyIndices", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"xTilda", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]Tilda", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]Tilda", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"\[Nu]Tilda", "[", "n", "]"}], ",", 
           RowBox[{"\[Mu]Tilda", "[", "n", "]"}], ",", 
           RowBox[{"aTilda", "[", "n", "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "3"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"xTilda", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]Tilda", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]Tilda", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"xTilda", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]aTilda", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]aTilda", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"\[Nu]Tilda", "[", "n", "]"}], ",", 
           RowBox[{"\[Mu]Tilda", "[", "n", "]"}], ",", 
           RowBox[{"\[Nu]aTilda", "[", "n", "]"}], ",", 
           RowBox[{"aTilda", "[", "n", "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "8"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"xTilda", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]Tilda", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]Tilda", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"xTilda", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]aTilda", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]aTilda", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FVD", "[", 
            RowBox[{
             RowBox[{"xTilda", "[", "n", "]"}], ",", 
             RowBox[{"\[Nu]bTilda", "[", "n", "]"}]}], "]"}], "-", 
           RowBox[{"FVD", "[", 
            RowBox[{"z0", ",", 
             RowBox[{"\[Nu]bTilda", "[", "n", "]"}]}], "]"}]}], ")"}], 
         RowBox[{"G", "[", 
          RowBox[{
           RowBox[{"\[Nu]Tilda", "[", "n", "]"}], ",", 
           RowBox[{"\[Mu]Tilda", "[", "n", "]"}], ",", 
           RowBox[{"\[Nu]aTilda", "[", "n", "]"}], ",", 
           RowBox[{"\[Nu]bTilda", "[", "n", "]"}], ",", 
           RowBox[{"aTilda", "[", "n", "]"}]}], "]"}]}]}], "]"}]}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{
  3.983530287219638*^9, {3.983530320524276*^9, 3.983530372345154*^9}, 
   3.98353063683235*^9, {3.983530828918229*^9, 3.983530836337122*^9}, {
   3.984110445710774*^9, 3.984110457010416*^9}, {3.9841106529894257`*^9, 
   3.984110660118441*^9}, {3.984110882253934*^9, 3.984110890656702*^9}, {
   3.984551232907299*^9, 3.9845512434269257`*^9}, {3.984551404827858*^9, 
   3.984551416983089*^9}, 3.984551593728706*^9, {3.984552791216545*^9, 
   3.9845528405486937`*^9}, {3.984553019695702*^9, 3.9845530220217857`*^9}, {
   3.9845530918885393`*^9, 3.984553110458022*^9}, {3.984645069056931*^9, 
   3.9846451248119307`*^9}, {3.98464518507171*^9, 3.984645339592988*^9}, {
   3.984645435570552*^9, 3.9846455967804403`*^9}, {3.984648939682261*^9, 
   3.984648959918206*^9}, {3.984705563286714*^9, 3.9847056810797977`*^9}, 
   3.98470594797978*^9, {3.9847063547101316`*^9, 3.984706362677176*^9}, {
   3.98470640096874*^9, 3.9847064218541107`*^9}, {3.9847065409850893`*^9, 
   3.984706548971757*^9}, {3.9847075648521748`*^9, 3.984707646016453*^9}, {
   3.984709006252748*^9, 3.9847090135855513`*^9}, {3.984709056503667*^9, 
   3.9847090923750553`*^9}, 3.9852332582043133`*^9, {3.985233288962036*^9, 
   3.985233353091938*^9}, {3.986356624524679*^9, 3.9863566395536947`*^9}, {
   3.986356685095714*^9, 3.9863566857890797`*^9}, {3.98705771573041*^9, 
   3.9870577703375063`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"08c5400e-8ad0-42bd-8640-733a84be1367"],

Cell["\<\
SymbolReplace converts expressions of the form f[n] -> fn, allowing them to \
be used as indices in FeynCalc functions.\
\>", "Text",
 CellChangeTimes->{{3.984814047686372*^9, 
  3.9848140817494373`*^9}},ExpressionUUID->"e0c9296e-1d84-4775-ba5f-\
167340bff8dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SymbolReplace", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<x\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"xTilda", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<xTilda\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<\[Mu]\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]Tilda", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<\[Mu]Tilda\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<\[Nu]\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]Tilda", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<\[Nu]Tilda\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<a\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"aTilda", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<aTilda\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"k", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<k\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"kTilda", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<kTilda\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]a", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<\[Nu]a\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]aTilda", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<\[Nu]aTilda\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]b", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<\[Nu]b\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]bTilda", "[", "n_", "]"}], ":>", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<\[Nu]bTilda\>\"", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9848128117276907`*^9, 3.9848129711920013`*^9}, {
   3.984813025547451*^9, 3.984813033088011*^9}, {3.9848130720266953`*^9, 
   3.984813129232126*^9}, 3.9848131898422613`*^9, {3.984813224123735*^9, 
   3.98481323091206*^9}, {3.984813266247011*^9, 3.984813282914399*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a29e0062-73a8-4c49-9bab-09371f2df40f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"x\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"xTilda", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"xTilda\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"\[Mu]\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Mu]Tilda", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"\[Mu]Tilda\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"\[Nu]\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]Tilda", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"\[Nu]Tilda\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"a", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"a\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"aTilda", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"aTilda\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"k", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"k\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"kTilda", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"kTilda\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]a", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"\[Nu]a\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]aTilda", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"\[Nu]aTilda\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]b", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"\[Nu]b\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"\[Nu]bTilda", "(", "n_", ")"}], "\[RuleDelayed]", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\<\"\[Nu]bTilda\"\>", "<>", 
       RowBox[{"ToString", "[", "n", "]"}]}], "]"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.988190200075013*^9, 3.9882479098920918`*^9, 
  3.989319484158697*^9, 3.990082273273415*^9, 3.990149657204339*^9, 
  3.990154889315317*^9, 3.9901558904698772`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"03724ff1-5824-4b88-bf90-d40020cb21f3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Condensate Replacements", "Section",
 CellChangeTimes->{{3.986356758178412*^9, 
  3.986356763002295*^9}},ExpressionUUID->"c46cd09b-f09d-4925-8279-\
9bb648c46d0c"],

Cell["\<\
As the gluon condensates are vacuum averaged, their Lorentz structures are \
determined by which indices are antisymmetric/symmetric under swapping \
operations.
Derivations of the gluon condensates with derivatives in terms of the gluon \
condensates without derivatives are not provided here.\
\>", "Text",
 CellChangeTimes->{{3.986468289251939*^9, 
  3.986468435913349*^9}},ExpressionUUID->"bc789b88-77c8-4a07-86e4-\
f494740c3ed4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G3RelevantLorentzStructures", "=", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], 
       RowBox[{"G", "[", 
        RowBox[{"alpha_", ",", "beta_", ",", "b_"}], "]"}], 
       RowBox[{"G", "[", 
        RowBox[{"rho_", ",", "sigma_", ",", "c_"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"GGGLS", "[", 
        RowBox[{"mu", ",", "nu", ",", "a"}], "]"}], 
       RowBox[{"GGGLS", "[", 
        RowBox[{"alpha", ",", "beta", ",", "b"}], "]"}], 
       RowBox[{"GGGLS", "[", 
        RowBox[{"rho", ",", "sigma", ",", "c"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], 
       RowBox[{"G", "[", 
        RowBox[{
        "alpha_", ",", "beta_", ",", "rho_", ",", "sigma_", ",", "b_"}], 
        "]"}]}], ":>", 
      RowBox[{
       RowBox[{"GDDGLS", "[", 
        RowBox[{"mu", ",", "nu", ",", "a"}], "]"}], 
       RowBox[{"GDDGLS", "[", 
        RowBox[{"alpha", ",", "beta", ",", "b", ",", "rho", ",", "sigma"}], 
        "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "a_"}], "]"}], 
       RowBox[{"G", "[", 
        RowBox[{"alpha_", ",", "beta_", ",", "sigma_", ",", "b_"}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"DGDGLS", "[", 
        RowBox[{"mu", ",", "nu", ",", "rho", ",", "a"}], "]"}], 
       RowBox[{"DGDGLS", "[", 
        RowBox[{"alpha", ",", "beta", ",", "sigma", ",", "b"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G2RelevantLorentzStructures", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"\[Alpha]_", ",", "\[Beta]_", ",", "a_"}], "]"}], 
      RowBox[{"G", "[", 
       RowBox[{"\[Gamma]_", ",", "\[Delta]_", ",", "b_"}], "]"}]}], ":>", 
     RowBox[{
      RowBox[{"GGLS", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "a"}], "]"}], 
      RowBox[{"GGLS", "[", 
       RowBox[{"\[Gamma]", ",", "\[Delta]", ",", "b"}], "]"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9875610148967047`*^9, 3.987561136761829*^9}, {
  3.987561167168429*^9, 3.987561273985449*^9}, {3.9875653081961727`*^9, 
  3.987565370460465*^9}, {3.9875659080928707`*^9, 3.987565948829014*^9}, {
  3.987566102568338*^9, 3.987566103540717*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"95d6c43c-2932-478b-982b-6359958385ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GDDGLorentz", "[", 
    RowBox[{
    "mu_", ",", "nu_", ",", "alpha_", ",", "beta_", ",", "rho_", ",", 
     "sigma_"}], "]"}], ":=", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Tag", "[", "\"\<GGG\>\"", "]"}], "g", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Tag", "[", "\"\<GDDG_Sym\>\"", "]"}], 
        FractionBox["1", "24"], 
        RowBox[{"MTD", "[", 
         RowBox[{"rho", ",", "sigma"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "alpha"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"nu", ",", "beta"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "beta"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"nu", ",", "alpha"}], "]"}]}]}], ")"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Tag", "[", "\"\<GDDG_Asym\>\"", "]"}], 
        FractionBox["1", "48"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "sigma"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "nu"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "rho"}], "]"}]}], "+", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "beta"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"sigma", ",", "nu"}], "]"}]}], "+", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "sigma"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"nu", ",", "beta"}], "]"}]}], "+", "\[IndentingNewLine]", 
          
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"rho", ",", "nu"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "alpha"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "sigma"}], "]"}]}], "-", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "beta"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "sigma"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"rho", ",", "nu"}], "]"}]}], "-", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "sigma"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "nu"}], "]"}]}], "-", "\[IndentingNewLine]", 
          
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "nu"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "sigma"}], "]"}]}], "-", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "alpha"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"nu", ",", "sigma"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"g", "^", "2"}], 
     RowBox[{"Tag", "[", "\"\<jj\>\"", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Tag", "[", "\"\<OMinus_Sym\>\"", "]"}], 
        FractionBox["2", "72"], 
        RowBox[{"MTD", "[", 
         RowBox[{"rho", ",", "sigma"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"MTD", "[", 
             RowBox[{"mu", ",", "alpha"}], "]"}]}], 
           RowBox[{"MTD", "[", 
            RowBox[{"nu", ",", "beta"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "beta"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"nu", ",", "alpha"}], "]"}]}]}], ")"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Tag", "[", "\"\<OMinus_ASym\>\"", "]"}], 
        FractionBox["1", "72"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "beta"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "sigma"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"rho", ",", "nu"}], "]"}]}], "+", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "nu"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "sigma"}], "]"}]}], "-", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "sigma"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"nu", ",", "beta"}], "]"}]}], "-", "\[IndentingNewLine]", 
          
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"rho", ",", "nu"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "alpha"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "sigma"}], "]"}]}]}], ")"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Tag", "[", "\"\<OPlus\>\"", "]"}], 
        FractionBox["1", "72"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "sigma"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "nu"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "rho"}], "]"}]}], "+", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "beta"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"sigma", ",", "nu"}], "]"}]}], "-", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "sigma"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"alpha", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "nu"}], "]"}]}], "-", "\[IndentingNewLine]", 
          
          RowBox[{
           RowBox[{"MTD", "[", 
            RowBox[{"beta", ",", "rho"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"mu", ",", "alpha"}], "]"}], 
           RowBox[{"MTD", "[", 
            RowBox[{"nu", ",", "sigma"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.990149000144648*^9, 3.9901491253759727`*^9}, {
   3.990154205640109*^9, 3.990154334974841*^9}, 3.990155677683646*^9, {
   3.9901557237353697`*^9, 3.990155799856718*^9}, {3.990155840708584*^9, 
   3.990155843229844*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"e0e9cad5-f140-44eb-9ee9-fbb951515d30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GGGReplace", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SUNF", "[", 
       RowBox[{
        RowBox[{"SUNIndex", "[", "a_", "]"}], ",", 
        RowBox[{"SUNIndex", "[", "b_", "]"}], ",", 
        RowBox[{"SUNIndex", "[", "c_", "]"}]}], "]"}], 
      RowBox[{"GGGLS", "[", 
       RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], 
      RowBox[{"GGGLS", "[", 
       RowBox[{"alpha_", ",", "beta_", ",", "b_"}], "]"}], 
      RowBox[{"GGGLS", "[", 
       RowBox[{"rho_", ",", "sigma_", ",", "c_"}], "]"}]}], ":>", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tag", "[", "\"\<GGG\>\"", "]"}], 
      FractionBox["1", "24"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"mu", ",", "sigma"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"alpha", ",", "nu"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"beta", ",", "rho"}], "]"}]}], "+", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"mu", ",", "beta"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"alpha", ",", "rho"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"sigma", ",", "nu"}], "]"}]}], "+", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"alpha", ",", "sigma"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"mu", ",", "rho"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"nu", ",", "beta"}], "]"}]}], "+", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"rho", ",", "nu"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"mu", ",", "alpha"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"beta", ",", "sigma"}], "]"}]}], "-", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"mu", ",", "beta"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"alpha", ",", "sigma"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"rho", ",", "nu"}], "]"}]}], "-", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"mu", ",", "sigma"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"alpha", ",", "rho"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"beta", ",", "nu"}], "]"}]}], "-", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"alpha", ",", "nu"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"mu", ",", "rho"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"beta", ",", "sigma"}], "]"}]}], "-", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"beta", ",", "rho"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"mu", ",", "alpha"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"nu", ",", "sigma"}], "]"}]}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GDDGReplace", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SUNDelta", "[", 
       RowBox[{
        RowBox[{"SUNIndex", "[", "a_", "]"}], ",", 
        RowBox[{"SUNIndex", "[", "b_", "]"}]}], "]"}], 
      RowBox[{"GDDGLS", "[", 
       RowBox[{"mu_", ",", "nu_", ",", "a_"}], "]"}], 
      RowBox[{"GDDGLS", "[", 
       RowBox[{
       "alpha_", ",", "beta_", ",", "b_", ",", "rho_", ",", "sigma_"}], 
       "]"}]}], ":>", "\[IndentingNewLine]", 
     RowBox[{"GDDGLorentz", "[", 
      RowBox[{
      "mu", ",", "nu", ",", "alpha", ",", "beta", ",", "rho", ",", "sigma"}], 
      "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DGDGReplace", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SUNDelta", "[", 
       RowBox[{
        RowBox[{"SUNIndex", "[", "a_", "]"}], ",", 
        RowBox[{"SUNIndex", "[", "b_", "]"}]}], "]"}], 
      RowBox[{"DGDGLS", "[", 
       RowBox[{"mu_", ",", "nu_", ",", "rho_", ",", "a_"}], "]"}], 
      RowBox[{"DGDGLS", "[", 
       RowBox[{"alpha_", ",", "beta_", ",", "sigma_", ",", "b_"}], "]"}]}], ":>",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Tag", "[", "\"\<DGDG\>\"", "]"}]}], 
      RowBox[{"GDDGLorentz", "[", 
       RowBox[{
       "mu", ",", "nu", ",", "alpha", ",", "beta", ",", "sigma", ",", "rho"}],
        "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GGReplace", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"GGLS", "[", 
       RowBox[{"\[Alpha]_", ",", "\[Beta]_", ",", "a_"}], "]"}], 
      RowBox[{"GGLS", "[", 
       RowBox[{"\[Gamma]_", ",", "\[Delta]_", ",", "b_"}], "]"}]}], ":>", 
     RowBox[{
      RowBox[{"Tag", "[", "\"\<GG\>\"", "]"}], 
      RowBox[{"SUNDelta", "[", 
       RowBox[{
        RowBox[{"SUNIndex", "[", "a", "]"}], ",", 
        RowBox[{"SUNIndex", "[", "b", "]"}]}], "]"}], 
      FractionBox["1", "96"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"\[Beta]", ",", "\[Delta]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"MTD", "[", 
          RowBox[{"\[Alpha]", ",", "\[Delta]"}], "]"}], 
         RowBox[{"MTD", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}]}], ")"}]}]}], "}"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.98635678635709*^9, 3.986356809419759*^9}, {
   3.9863568412593403`*^9, 3.986356874207521*^9}, {3.9863569074129353`*^9, 
   3.9863569438921556`*^9}, {3.986357015446334*^9, 3.986357054786932*^9}, {
   3.986435566186174*^9, 3.9864356183716927`*^9}, {3.986466355945086*^9, 
   3.986466358552424*^9}, {3.986528269808415*^9, 3.986528312238381*^9}, {
   3.9870876780442047`*^9, 3.987087699440072*^9}, {3.9870882285811872`*^9, 
   3.98708826602656*^9}, {3.9870895047758713`*^9, 3.987089570159309*^9}, {
   3.987089863783242*^9, 3.9870898756939783`*^9}, {3.987090060233679*^9, 
   3.987090087915448*^9}, {3.9871351929077787`*^9, 3.987135203346653*^9}, {
   3.987560759279848*^9, 3.9875608254988194`*^9}, {3.987560857854548*^9, 
   3.987560964000667*^9}, {3.9875611503341427`*^9, 3.987561153814847*^9}, {
   3.987561289361807*^9, 3.9875613954711246`*^9}, {3.987565386418105*^9, 
   3.987565441652856*^9}, {3.988168297324526*^9, 3.988168320795656*^9}, {
   3.9901487492453012`*^9, 3.990148799888481*^9}, {3.990148836149322*^9, 
   3.990148988418365*^9}, {3.990149160594266*^9, 3.990149175926457*^9}, {
   3.990149211387195*^9, 3.9901492216353207`*^9}, {3.99014925213548*^9, 
   3.9901492637201366`*^9}, 3.990154478527896*^9, 3.990154650354391*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"2fc52f45-4619-4061-9e56-e9658479a437"]
}, Closed]],

Cell[CellGroupData[{

Cell["Automated Functions", "Section",
 CellChangeTimes->{{3.984135269625043*^9, 3.984135271813984*^9}, {
  3.9846413496366587`*^9, 
  3.984641351574888*^9}},ExpressionUUID->"6be50e61-d3cf-43d0-95c9-\
180a1302e42f"],

Cell[CellGroupData[{

Cell["PrepareCorrelator", "Subsection",
 CellChangeTimes->{{3.988165830053446*^9, 
  3.988165833563321*^9}},ExpressionUUID->"8c5bd397-baf9-49b5-af93-\
f39ccc794cbf"],

Cell["PrepareCorrelator removes all irrelevant condensates.", "Text",
 CellChangeTimes->{{3.9881659238799477`*^9, 
  3.98816594195965*^9}},ExpressionUUID->"842d608e-1607-455d-b58d-\
a7fc40d809f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PrepareCorrelator", "[", "Expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", "=", "Expr"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{"DeleteElements", "[", 
        RowBox[{
         RowBox[{"List", "@@", 
          RowBox[{"ExpandAll2", "[", 
           RowBox[{
            RowBox[{"DotExpand", "[", "f", "]"}], "+", "GlobalPlaceholder"}], 
           "]"}]}], ",", 
         RowBox[{"{", "GlobalPlaceholder", "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{"DeleteElements", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"f", "/.", "G3RelevantLorentzStructures"}], "/.", 
           "G2RelevantLorentzStructures"}], "/.", 
          RowBox[{"G", "->", "ToZero"}]}], ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "f", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987561649944914*^9, 3.9875616532951603`*^9}, {
  3.987565955996985*^9, 3.9875659607635517`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"ca63c7d0-079e-476e-8af9-55927b0efaee"]
}, Closed]],

Cell[CellGroupData[{

Cell["xReplace", "Subsection",
 CellChangeTimes->{{3.98464136492844*^9, 
  3.9846413671115313`*^9}},ExpressionUUID->"3067aebd-734e-444a-846a-\
66e192015a0d"],

Cell["\<\
xReplace is designed to input the correlator, fully expanded and transformed \
into a list. Uncontracting before input is not necessary.
Along with inputting the correlator for Expr, you must also give the name of \
the x coordinates  to be replaced, and which loop momentum k to take a \
derivative with respect to.\
\>", "Text",
 CellChangeTimes->{{3.984641721486408*^9, 3.984641858015173*^9}, {
  3.9850673666531563`*^9, 3.985067392412002*^9}, {3.985068467442679*^9, 
  3.985068474136672*^9}, {3.9850743946583242`*^9, 3.9850743963459167`*^9}, {
  3.986467949700543*^9, 
  3.98646795185102*^9}},ExpressionUUID->"01a87838-51de-4f99-a66f-\
75ab33fbb76f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "xReplace", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GlobalPlaceholder", "=", "GlobalPlaceholder"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xReplace", "[", 
   RowBox[{"Expr_", ",", "xPosition_", ",", "kMomentum_", ",", 
    RowBox[{"OptionsPattern", "[", 
     RowBox[{"{", 
      RowBox[{"DerivativeSign", "->", 
       RowBox[{"1", 
        RowBox[{"Tag", "[", "\"\<Derivative_Sign\>\"", "]"}]}]}], "}"}], 
     "]"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "Expr", "}"}], "]"}]}], ",", 
      RowBox[{"x", "=", "xPosition"}], ",", 
      RowBox[{"k", "=", "kMomentum"}], ",", "ReplacementPositions", ",", 
      "xLorentzIndices", ",", 
      RowBox[{"derivSign", "=", 
       RowBox[{"OptionValue", "[", "DerivativeSign", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"f", ",", "x"}], "]"}], "==", 
        RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"If", " ", "there", " ", "is", " ", "no", " ", "x"}], ",", 
         " ", 
         RowBox[{
          RowBox[{
          "there", " ", "is", " ", "no", " ", "derivative", " ", "and", " ", 
           "set", " ", "k"}], "->", "0"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "=", 
         RowBox[{"f", "/.", 
          RowBox[{"k", "->", "0"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "f", "]"}], ";"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"If", " ", "there", " ", "is", " ", "an", " ", "x"}], ",", 
         " ", 
         RowBox[{
         "keep", " ", "taking", " ", "derivatives", " ", "until", " ", 
          "there", " ", "is", " ", "no", " ", "x"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"f", ",", "x"}], "]"}], "!=", 
           RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "ReplacementPositions", " ", "gives", " ", "a", " ", "list", " ", 
            "of", " ", "which", " ", "elements", " ", "in", " ", "the", " ", 
            "list", " ", "include", " ", "a", " ", "term", " ", "with", " ", 
            "x"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ReplacementPositions", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Transpose", "@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Take", "[", 
                   RowBox[{"#", ",", "1"}], "]"}], "&"}], "/@", 
                 RowBox[{"Position", "[", 
                  RowBox[{"f", ",", "x"}], "]"}]}], ")"}]}], ")"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Ensure", " ", "we", " ", "only", " ", "take", " ", "one", " ", 
             "derivative", " ", "of", " ", "a", " ", "term", " ", "at", " ", 
             "a", " ", "time"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"ReplacementPositions", "=", 
            RowBox[{"DeleteDuplicates", "[", "ReplacementPositions", "]"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "xLorentzIndices", " ", "creates", " ", "a", " ", "list"}], ",", 
             " ", 
             RowBox[{
             "the", " ", "same", " ", "length", " ", "as", " ", 
              "ReplacementPositions"}], ",", " ", 
             RowBox[{
             "with", " ", "the", " ", "corresponding", " ", "lorentz", " ", 
              "indices", " ", "for", " ", "each", " ", "term", " ", 
              "containing", " ", "an", " ", "x"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"xLorentzIndices", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", 
                RowBox[{"Length", "[", "ReplacementPositions", "]"}]}], 
               "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Taking", " ", "[", 
               RowBox[{"[", "1", "]"}], "]"}], " ", "below", " ", "ensures", " ",
               "we", " ", "extract", " ", "the", " ", "Lorentz", " ", "index",
               " ", "of", " ", "only", " ", "the", " ", "first", " ", "x"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"xLorentzIndices", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{
                  RowBox[{"f", "[", 
                   RowBox[{"[", 
                    RowBox[{"ReplacementPositions", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], ",", "x"}], 
                 "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{
               RowBox[{"xLorentzIndices", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "=", 
               RowBox[{"Append", "[", 
                RowBox[{
                 RowBox[{"Drop", "[", 
                  RowBox[{
                   RowBox[{"xLorentzIndices", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], ",", 
                   RowBox[{"-", "2"}]}], "]"}], ",", "1"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"xLorentzIndices", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "=", 
               RowBox[{"Extract", "[", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"[", 
                   RowBox[{"ReplacementPositions", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], ",", 
                 RowBox[{"xLorentzIndices", "[", 
                  RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], ";", 
              "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "For", " ", "each", " ", "replacement", " ", "position", " ", 
                "we", " ", "take", " ", "a", " ", "derivative"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "First", " ", "set", " ", "the", " ", "x", " ", "coordinate", 
                 " ", "to", " ", "one", " ", "to", " ", "free", " ", "up", " ",
                  "an", " ", "index"}], ",", " ", 
                RowBox[{
                "and", " ", "then", " ", "take", " ", "the", " ", 
                 "derivative"}]}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"[", 
                 RowBox[{"ReplacementPositions", "[", 
                  RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], "=", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"[", 
                   RowBox[{"ReplacementPositions", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{"Pair", "[", 
                   RowBox[{
                    RowBox[{"LorentzIndex", "[", 
                    RowBox[{
                    RowBox[{"xLorentzIndices", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], ",", "D"}], "]"}], ",", 
                    RowBox[{"Momentum", "[", 
                    RowBox[{"x", ",", "D"}], "]"}]}], "]"}], "->", "1"}]}], 
                ")"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"[", 
                 RowBox[{"ReplacementPositions", "[", 
                  RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], "=", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f", "[", 
                  RowBox[{"[", 
                   RowBox[{"ReplacementPositions", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], ",", "k"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"The", " ", "formula", " ", "for"}], " ", "+", 
                  RowBox[{
                  "i", " ", "*", " ", "derivative", " ", "was", " ", 
                   "checked", " ", "explicitly"}]}], " ", "->", " ", 
                 "derivSign"}], " ", "=", " ", 
                RowBox[{
                "1", " ", "should", " ", "produce", " ", "the", " ", 
                 "correct", " ", "result"}]}], "*)"}], "\[IndentingNewLine]", 
              
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"[", 
                 RowBox[{"ReplacementPositions", "[", 
                  RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{"f", "[", 
                 RowBox[{"[", 
                  RowBox[{"ReplacementPositions", "[", 
                   RowBox[{"[", "n", "]"}], "]"}], "]"}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Derivative", "[", 
                    RowBox[{"1", ",", "0"}], "]"}], "[", "S0", "]"}], "[", 
                   RowBox[{"x_", ",", "y_"}], "]"}], ":>", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "derivSign"}], ")"}], ".", 
                   RowBox[{"S0", "[", 
                    RowBox[{"x", ",", "y"}], "]"}], ".", 
                   RowBox[{"GAD", "[", 
                    RowBox[{"xLorentzIndices", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], ".", 
                   RowBox[{"S0", "[", 
                    RowBox[{"x", ",", "y"}], "]"}]}]}], "}"}]}]}]}], ",", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"n", ",", "1", ",", 
               RowBox[{"Length", "[", "ReplacementPositions", "]"}]}], 
              "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "Taking", " ", "derivatives", " ", "can", " ", "create", " ", 
              "a", " ", "new", " ", "sum"}], ",", " ", 
             RowBox[{
             "so", " ", "expand", " ", "everything", " ", "and", " ", 
              "reconvert", " ", "to", " ", "a", " ", "list"}]}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Use", " ", "GlobalPlaceholder", " ", "to", " ", "ensure", " ", 
             "even", " ", "terms", " ", "with", " ", "no", " ", "sum", " ", 
             "get", " ", "converted", " ", "correctly"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"f", "=", 
            RowBox[{"List", "@@", 
             RowBox[{"ExpandAll2", "[", 
              RowBox[{"Plus", "@@", 
               RowBox[{"Flatten", "[", 
                RowBox[{"{", 
                 RowBox[{"f", ",", "GlobalPlaceholder"}], "}"}], "]"}]}], 
              "]"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"f", "=", 
            RowBox[{"DeleteElements", "[", 
             RowBox[{"f", ",", 
              RowBox[{"{", "GlobalPlaceholder", "}"}]}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "set", " ", "k", " ", "to", " ", "0", " ", "for", " ", "both", " ", 
          "the", " ", "terms", " ", "with", " ", "derivatives", " ", "and", " ",
           "without"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"f", "=", 
         RowBox[{"f", "/.", 
          RowBox[{"k", "->", "0"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"f", "=", 
         RowBox[{"List", "@@", 
          RowBox[{"ExpandAll2", "[", 
           RowBox[{"Plus", "@@", 
            RowBox[{"Flatten", "[", 
             RowBox[{"{", 
              RowBox[{"f", ",", "GlobalPlaceholder"}], "}"}], "]"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"f", "=", 
         RowBox[{"DeleteElements", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"{", "f", "}"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"GlobalPlaceholder", ",", "0"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "f", "]"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.984633684435018*^9, 3.984633865321465*^9}, {
   3.984633902426989*^9, 3.9846339646547318`*^9}, {3.9846340383904543`*^9, 
   3.9846340735110807`*^9}, {3.984634137284361*^9, 3.9846343167341948`*^9}, {
   3.9846343718544693`*^9, 3.9846343773817377`*^9}, {3.984641883908543*^9, 
   3.984642072776527*^9}, {3.984670653069702*^9, 3.984670822959857*^9}, {
   3.9846708969975033`*^9, 3.9846709017163754`*^9}, {3.984671189577627*^9, 
   3.984671231548654*^9}, {3.984671319965733*^9, 3.984671329309661*^9}, {
   3.9846714747441463`*^9, 3.984671480988456*^9}, {3.9847271689005537`*^9, 
   3.9847272027961807`*^9}, {3.984727252358107*^9, 3.9847272662019873`*^9}, {
   3.98472945941333*^9, 3.984729460588479*^9}, {3.984729614625761*^9, 
   3.984729623067885*^9}, {3.984729691198317*^9, 3.984729695892889*^9}, 
   3.984729875052597*^9, {3.9848021101211557`*^9, 3.984802117360013*^9}, {
   3.985061171897297*^9, 3.9850612168807573`*^9}, {3.9850613058675003`*^9, 
   3.985061307643797*^9}, {3.9850665492736673`*^9, 3.985066566016932*^9}, {
   3.985066877674981*^9, 3.985066882699534*^9}, {3.985066917203272*^9, 
   3.985066976161888*^9}, {3.985067422424247*^9, 3.9850674306608753`*^9}, {
   3.985067467068904*^9, 3.9850674853284283`*^9}, {3.985067525472878*^9, 
   3.9850675259725122`*^9}, {3.9850675921630173`*^9, 3.985067614462348*^9}, {
   3.985067700175063*^9, 3.985067703846918*^9}, {3.9850680853824987`*^9, 
   3.985068087661998*^9}, 3.985068291782249*^9, {3.985068385987649*^9, 
   3.98506842458066*^9}, {3.98506848407404*^9, 3.98506859558965*^9}, {
   3.985068662651661*^9, 3.985068666027121*^9}, {3.9850687440753307`*^9, 
   3.9850689999675093`*^9}, {3.985069058373252*^9, 3.985069114462027*^9}, {
   3.985069147741338*^9, 3.985069150382821*^9}, {3.985069221855894*^9, 
   3.985069272481804*^9}, {3.9850693256946297`*^9, 3.985069360157558*^9}, {
   3.9850693914169617`*^9, 3.9850694120957813`*^9}, {3.985069474905367*^9, 
   3.985069525919854*^9}, {3.985069561399252*^9, 3.985069602655089*^9}, {
   3.985069642286949*^9, 3.98506964716616*^9}, {3.985069712022264*^9, 
   3.985069720390188*^9}, 3.9850698348498707`*^9, {3.9850699239078693`*^9, 
   3.9850699245823307`*^9}, {3.985069963967396*^9, 3.985069994965786*^9}, {
   3.985070053331438*^9, 3.985070076421075*^9}, {3.985070165687231*^9, 
   3.985070203912211*^9}, {3.9850702693292007`*^9, 3.985070269471629*^9}, {
   3.9850712232859163`*^9, 3.9850713378344393`*^9}, {3.985071961763517*^9, 
   3.985072021044951*^9}, {3.985072052965619*^9, 3.9850720943377733`*^9}, {
   3.985072714291832*^9, 3.9850727349966288`*^9}, {3.985072772483045*^9, 
   3.985072777921152*^9}, {3.9850728326080637`*^9, 3.9850728855582733`*^9}, {
   3.985072985240932*^9, 3.985073151270653*^9}, {3.98507319147209*^9, 
   3.985073335739011*^9}, 3.98507360208339*^9, {3.985073940801517*^9, 
   3.985073965898237*^9}, {3.9850742615885344`*^9, 3.9850742952529163`*^9}, {
   3.9850746445090637`*^9, 3.985074669473227*^9}, 3.985079612339674*^9, {
   3.9851418338716373`*^9, 3.985141918942922*^9}, {3.985164529130295*^9, 
   3.9851645650719013`*^9}, {3.98516486470969*^9, 3.985164889687558*^9}, 
   3.98517294048667*^9, 3.985240001588258*^9, {3.98626960809904*^9, 
   3.9862696629515457`*^9}, {3.987233589218894*^9, 3.9872336387408743`*^9}, {
   3.987233838321097*^9, 3.987233844036377*^9}, {3.987233885915621*^9, 
   3.987233890377249*^9}, {3.9872352408735733`*^9, 3.9872352449695463`*^9}, {
   3.9872353457046633`*^9, 3.9872354020553226`*^9}, {3.987235766983912*^9, 
   3.987235771814618*^9}, {3.987309316082205*^9, 3.987309321282983*^9}, {
   3.987489944987113*^9, 3.9874901089557858`*^9}, {3.9874906324308157`*^9, 
   3.9874906476017237`*^9}, {3.9874922868394547`*^9, 3.987492295351514*^9}, 
   3.987495864740481*^9, {3.9874973308716507`*^9, 3.987497331006153*^9}, {
   3.98749736832442*^9, 3.987497406504653*^9}, {3.987559890213024*^9, 
   3.98755998086448*^9}, {3.987561967069353*^9, 3.9875619675961657`*^9}, {
   3.987562019083446*^9, 3.987562023539587*^9}, {3.987562090616432*^9, 
   3.987562091818985*^9}, {3.98756293725732*^9, 3.987562957159244*^9}, {
   3.987563487241354*^9, 3.9875635207230186`*^9}, 3.9875635910085983`*^9, {
   3.987563665388749*^9, 3.987563699258295*^9}, {3.987563760125371*^9, 
   3.9875637763600883`*^9}, {3.987565040672285*^9, 3.987565057065277*^9}, {
   3.9878359637059603`*^9, 3.987835998916883*^9}, {3.987846609982544*^9, 
   3.9878466124976482`*^9}, 3.987846859536631*^9, {3.987847510896873*^9, 
   3.987847575156344*^9}, {3.987862904216943*^9, 3.987862914062346*^9}, 
   3.988168145724914*^9, {3.988168269155336*^9, 3.988168270751733*^9}, 
   3.990154502899523*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"ca3a66b1-4baa-499b-acb6-3953a4844245"]
}, Closed]],

Cell[CellGroupData[{

Cell["ColorTrace", "Subsection",
 CellChangeTimes->{{3.988165838965431*^9, 
  3.988165840605996*^9}},ExpressionUUID->"ec3af460-59f9-4341-ae26-\
302542452899"],

Cell["\<\
ColorTrace performs the trace over color space, and performs contractions \
with the condensate Lorentz structure.\
\>", "Text",
 CellChangeTimes->{{3.988165956302466*^9, 3.9881659778770723`*^9}, {
  3.9881953452801332`*^9, 
  3.988195365984041*^9}},ExpressionUUID->"4372294b-8df9-442d-865c-\
f1eaa7dbca4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ColorTrace", "[", "Expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", "=", "Expr"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Replace", " ", "S0", " ", "with", " ", "Spinor", " ", "to", " ", 
       "prevent", " ", "commuting", " ", "S0"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{"f", "/.", 
        RowBox[{"S0", "->", "Spinor"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Isolate", " ", "color", " ", "structures"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"FCColorIsolate", "[", 
         RowBox[{"f", ",", 
          RowBox[{"Head", "->", "colorS"}]}], "]"}], "//", "FDS"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"perform", " ", "color", " ", "traces"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{"f", "/.", 
        RowBox[{
         RowBox[{"colorS", "[", "x_", "]"}], ":>", 
         RowBox[{"SUNTrace", "[", 
          RowBox[{"x", ",", 
           RowBox[{"SUNTraceEvaluate", "->", "True"}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "remove", " ", "d_abc", " ", "by", " ", "QCD", " ", "Fuzzy", " ", 
        "theorem"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{"f", "/.", 
        RowBox[{"{", 
         RowBox[{"SUND", "->", "ToZero"}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"perform", " ", "condensate", " ", "replacements"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"f", "/.", "GDDGReplace"}], "/.", "DGDGReplace"}], "/.", 
         "GGGReplace"}], "/.", "GGReplace"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Contract", " ", "Lorentz", " ", "indices"}], ",", " ", 
        "simplify"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f", "//", "Contract"}], "//", "SUNDeltaContract"}], ")"}], 
        "/.", 
        RowBox[{"SUNN", "->", "3"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Recover", " ", "S0", " ", "from", " ", "Spinor"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{"f", "/.", 
        RowBox[{
         RowBox[{"Spinor", "[", 
          RowBox[{"p_", ",", "m_", ",", "1"}], "]"}], ":>", 
         RowBox[{"S0", "[", 
          RowBox[{"p", ",", "m"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "f", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987058646625276*^9, 3.9870587662643547`*^9}, {
   3.987058799908983*^9, 3.9870589420123158`*^9}, {3.987087776845502*^9, 
   3.987087809697935*^9}, {3.987088164804277*^9, 3.987088209256358*^9}, {
   3.987089634608778*^9, 3.987089651486306*^9}, {3.9870896898700933`*^9, 
   3.9870897053379908`*^9}, {3.987090156156075*^9, 3.987090174828804*^9}, {
   3.987135999427335*^9, 3.987136011352213*^9}, {3.98723471320933*^9, 
   3.987234720028308*^9}, {3.98723478602164*^9, 3.987234786546344*^9}, {
   3.987235218285178*^9, 3.9872352249499083`*^9}, {3.987309302057328*^9, 
   3.9873093023829737`*^9}, 3.987482416374374*^9, {3.9875617139073877`*^9, 
   3.987561757558148*^9}, 3.987564738418907*^9, {3.9875648961529818`*^9, 
   3.987564967914068*^9}, {3.987565514488845*^9, 3.987565515224813*^9}, {
   3.987565660456499*^9, 3.987565660956855*^9}, {3.987565706868785*^9, 
   3.9875657074403133`*^9}, {3.987565796848927*^9, 3.987565797065568*^9}, {
   3.987566010083447*^9, 3.9875660161448298`*^9}, {3.987580464676632*^9, 
   3.987580465482313*^9}, {3.987580507947678*^9, 3.987580511336309*^9}, 
   3.9876499306644363`*^9, {3.987824266365787*^9, 3.987824350349103*^9}, {
   3.988172542391844*^9, 3.988172653980258*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"e8644d21-bb8f-48ee-8346-bc0236703491"]
}, Closed]],

Cell[CellGroupData[{

Cell["TraceSimplify", "Subsection",
 CellChangeTimes->{{3.988165846612275*^9, 
  3.9881658487691517`*^9}},ExpressionUUID->"830198ca-7cc6-40b1-a00e-\
06e56c303771"],

Cell["\<\
TraceSimplify prepares the function to be evaluated by DiracTrace.\
\>", "Text",
 CellChangeTimes->{{3.988165984501376*^9, 
  3.988166007799121*^9}},ExpressionUUID->"e4448687-1e50-4fc3-90a0-\
0d1f009e4db5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TraceSimplify", "[", "Expr_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", "=", "Expr"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Isolate", " ", "diract", " ", "structures"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"f", "=", 
       RowBox[{"FCDiracIsolate", "[", 
        RowBox[{"f", ",", 
         RowBox[{"Head", "->", "diracS"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Group", " ", "terms", " ", "by", " ", "dirac", " ", "structure"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{"List", "@@", 
        RowBox[{"Collect2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "/.", 
             RowBox[{"List", "->", "Plus"}]}], ")"}], "+", 
           "GlobalPlaceholder"}], ",", "diracS"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"f", "=", 
       RowBox[{"f", "/.", 
        RowBox[{"diracS", "->", "Identity"}]}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"f", "=", 
       RowBox[{"DeleteElements", "[", 
        RowBox[{
         RowBox[{"f", "/.", 
          RowBox[{"GlobalPlaceholder", "->", "0"}]}], ",", 
         RowBox[{"{", "0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "f", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987580517688815*^9, 3.987580571281969*^9}, {
   3.987581293189467*^9, 3.987581296005045*^9}, 3.987581580200659*^9, 
   3.9878244467713633`*^9, {3.98817266319282*^9, 3.988172683391309*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"71f1d5be-9b89-4ae6-a067-3657d134dfdd"]
}, Closed]],

Cell[CellGroupData[{

Cell["LoopSimplify", "Subsection",
 CellChangeTimes->{{3.984641373803453*^9, 
  3.984641375634296*^9}},ExpressionUUID->"a6010823-6a5d-4058-b43e-\
26e6c3e8ddac"],

Cell["\<\
LoopSimplify inputs the full correlator after taking the trace (not in list \
form).
It performs TID on each unique loop integral and then replaces each integral \
with its reduced form.\
\>", "Text",
 CellChangeTimes->{{3.9846420913106737`*^9, 
  3.9846422092551622`*^9}},ExpressionUUID->"c9ee0eb6-b206-43ae-b72f-\
b1b459501ed9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LoopSimplify", "[", "Expr_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", "Expr"}], ",", "LoopIntegrals", ",", 
      "LoopIntegralReplacements", ",", 
      RowBox[{"LoopIntegralReplacementRules", "=", 
       RowBox[{"{", "}"}]}], ",", "LoopIntegralsReduced", ",", 
      "LoopIntegralsReducedReplacements"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Isolate", " ", "the", " ", "unique", " ", "loop", " ", "integrals", " ",
       "and", " ", "collect", " ", "for", " ", "them"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"f", "=", 
      RowBox[{"Collect2", "[", 
       RowBox[{
        RowBox[{"FCLoopIsolate", "[", 
         RowBox[{"f", ",", 
          RowBox[{"{", "k", "}"}], ",", 
          RowBox[{"Head", "->", "loopInt"}]}], "]"}], ",", 
        RowBox[{"loopInt", "[", "___", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "List", " ", "only", " ", "the", " ", "unique", " ", "integrals", " ", 
       "in", " ", "LoopIntegrals"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"LoopIntegrals", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cases2", "[", 
         RowBox[{"f", ",", "loopInt"}], "]"}], "/.", 
        RowBox[{"loopInt", "->", "Identity"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Perform", " ", "TID", " ", "on", " ", "each", " ", "element", " ", 
        "in", " ", "LoopIntegrals"}], " ", "-", " ", 
       RowBox[{
       "give", " ", "updating", " ", "information", " ", "about", " ", 
        "progress"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", 
      RowBox[{"\"\<Perform TID for \>\"", ",", 
       RowBox[{"Length", "[", "LoopIntegrals", "]"}], 
       ",", "\"\< loop integrals.\>\""}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"LoopIntegralReplacements", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"TID", "[", 
         RowBox[{
          RowBox[{"LoopIntegrals", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", "k", ",", 
          RowBox[{"TensorReductionBasisChange", "->", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "q"}], ",", 
               RowBox[{"-", "q"}], ",", 
               RowBox[{"-", "q"}]}], "}"}], "->", 
             RowBox[{"{", 
              RowBox[{"-", "q"}], "}"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{"Length", "[", "LoopIntegrals", "]"}]}], "}"}], ",", 
        RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Create", " ", "the", " ", "rules", " ", "for", " ", "replacing", " ", 
       "the", " ", "loop", " ", "integrals"}], "*)"}], "\[IndentingNewLine]", 
     
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"LoopIntegralReplacementRules", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"loopInt", "[", 
            RowBox[{"LoopIntegrals", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "]"}], "->", 
           RowBox[{"LoopIntegralReplacements", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"Length", "[", "LoopIntegrals", "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"LoopIntegralReplacementRules", "=", 
      RowBox[{"LoopIntegralReplacementRules", "//", "Flatten"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Replace", " ", "the", " ", "loop", " ", "integrals", " ", "in", " ", 
       "the", " ", "correlator", " ", "with", " ", "the", " ", "reduced", " ",
        "versions"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"f", "=", 
      RowBox[{"Collect2", "[", 
       RowBox[{
        RowBox[{"FCLoopIsolate", "[", 
         RowBox[{
          RowBox[{"f", "/.", "LoopIntegralReplacementRules"}], ",", 
          RowBox[{"{", "k", "}"}], ",", 
          RowBox[{"Head", "->", "loopInt"}]}], "]"}], ",", 
        RowBox[{"loopInt", "[", "___", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "f", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9846349546986237`*^9, 3.984635071742831*^9}, {
   3.984635185047864*^9, 3.9846351941949663`*^9}, {3.9846352361129007`*^9, 
   3.984635390105709*^9}, {3.984635446353251*^9, 3.98463551967188*^9}, {
   3.984635589048874*^9, 3.984635613761035*^9}, {3.984635660708375*^9, 
   3.984635676553402*^9}, 3.984635953539765*^9, {3.984642219179565*^9, 
   3.984642221981216*^9}, {3.9846422559961843`*^9, 3.984642397172632*^9}, {
   3.986527461219969*^9, 3.986527488538087*^9}, {3.986528166181677*^9, 
   3.986528185458231*^9}, {3.988194587449271*^9, 3.9881945877526712`*^9}, {
   3.988197744966424*^9, 3.9881977467673693`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f45d79d8-ae4e-4afd-b071-aaa95c2cc840"]
}, Closed]],

Cell[CellGroupData[{

Cell["LiteRedIBP", "Subsection",
 CellChangeTimes->{{3.984641385448546*^9, 
  3.984641387034911*^9}},ExpressionUUID->"f2de8017-7caf-4dce-8db8-\
652e1ce33b03"],

Cell["\<\
LiteRedIBP inputs the full correlator (not in list form) after having applied \
LoopSimplify (i.e. after having applied TID).\
\>", "Text",
 CellChangeTimes->{{3.98464242460273*^9, 
  3.984642484039813*^9}},ExpressionUUID->"6d9f340e-12d6-42eb-81fa-\
5bae3ed7665b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LiteRedIBP", "[", "Expr_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "=", "Expr"}], ",", "LoopIntegralsReduced", ",", 
      "LoopIntegralsReducedReplacements", ",", 
      RowBox[{"LoopIntegralsReducedReplacementRules", "=", 
       RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "List", " ", "the", " ", "unique", " ", "integrals", " ", "appearing"}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"LoopIntegralsReduced", "=", 
      RowBox[{
       RowBox[{"Cases2", "[", 
        RowBox[{"f", ",", "loopInt"}], "]"}], "/.", 
       RowBox[{"loopInt", "->", "Identity"}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Prepare", " ", "the", " ", "integrals", " ", "in", " ", "the", " ", 
        "correct", " ", "basis"}], " ", "-", " ", "plusq_mb", " ", "-", " ", 
       RowBox[{"used", " ", "in", " ", "LiteRed"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"So", " ", "far"}], ",", " ", 
       RowBox[{
        RowBox[{
        "simply", " ", "searching", " ", "for", " ", "terms", " ", "with", " ",
          "mb", " ", "and", " ", "then", " ", "shifting", " ", "k"}], " ", "->",
         " ", 
        RowBox[{"k", "+", 
         RowBox[{"q", " ", "seems", " ", "to", " ", "work"}]}]}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
     "LoopIntegralsReducedReplacements", "=", "LoopIntegralsReduced"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"LoopIntegralsReducedReplacements", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", "mb"}], "]"}], "==", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Null", ";"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"LoopIntegralsReducedReplacements", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "=", 
           RowBox[{"DiracSimplify", "[", 
            RowBox[{
             RowBox[{"LoopIntegralsReducedReplacements", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "/.", 
             RowBox[{"k", "->", 
              RowBox[{"k", "+", "q"}]}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"Length", "[", "LoopIntegralsReducedReplacements", "]"}]}], 
        "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Rewrite", " ", "the", " ", "integrals", " ", "appearing", " ", "in", " ",
        "LiteRed", " ", "notation"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"LoopIntegralsReducedReplacements", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "LoopIntegralsReducedReplacements", "//", 
            "FeynAmpDenominatorSplit"}], ")"}], "/.", 
          RowBox[{
           RowBox[{"Momentum", "[", 
            RowBox[{"p_", ",", "D"}], "]"}], ":>", "p"}]}], "/.", 
         RowBox[{
          RowBox[{"PropagatorDenominator", "[", 
           RowBox[{"p_", ",", "m_"}], "]"}], ":>", 
          RowBox[{
           RowBox[{"SP", "[", "p", "]"}], " ", "-", 
           RowBox[{"m", "^", "2"}]}]}]}], "/.", 
        RowBox[{
         RowBox[{"FeynAmpDenominator", "[", "x_", "]"}], ":>", 
         RowBox[{"1", "/", "x"}]}]}], "/.", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], ":>", 
        RowBox[{"SP", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"LoopIntegralsReducedReplacements", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "LoopIntegralsReducedReplacements", "//", "ScalarProductExpand"}], 
        ")"}], "/.", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "x_", "]"}], ",", 
          RowBox[{"Momentum", "[", "y_", "]"}]}], "]"}], ":>", 
        RowBox[{"sp", "[", 
         RowBox[{"x", ",", "y"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Toj", "[", "]"}], " ", "is", " ", "a", " ", "LiteRed", " ", 
       "function", " ", "rewriting", " ", "scalar", " ", "products", " ", 
       "in", " ", "terms", " ", "of", " ", "j", " ", "functions"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"LoopIntegralsReducedReplacements", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"LoopIntegralsReducedReplacements", "/.", 
           RowBox[{
            RowBox[{"mc", "^", "2"}], "->", "mc2"}]}], "/.", 
          RowBox[{
           RowBox[{"mb", "^", "2"}], "->", "mb2"}]}], "/.", 
         RowBox[{"Toj", "[", "plusqmb", "]"}]}], ")"}], "//", "Simplify"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Apply", " ", "the", " ", "LiteRed", " ", "function", " ", 
       RowBox[{"IBPReduce", "[", "]"}], " ", "to", " ", "each", " ", 
       "integral"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"LoopIntegralsReducedReplacements", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"IBPReduce", "[", "#", "]"}], "&"}], "/@", 
       "LoopIntegralsReducedReplacements"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Replace", " ", "the", " ", "j", " ", "functions", " ", "with", " ", 
       "the", " ", "analytic", " ", "versions", " ", "in", " ", "the", " ", 
       "replacement", " ", "rules", " ", "ReplaceMasters", " ", 
       RowBox[{"(", 
        RowBox[{
        "defined", " ", "in", " ", "an", " ", "earlier", " ", "section"}], 
        ")"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"LoopIntegralsReducedReplacements", "=", 
      RowBox[{"LoopIntegralsReducedReplacements", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "->", "SPD"}], ",", 
         RowBox[{"mc2", "->", 
          RowBox[{"mc", "^", "2"}]}], ",", 
         RowBox[{"mb2", "->", 
          RowBox[{"mb", "^", "2"}]}], ",", 
         RowBox[{"d", "->", "D"}]}], "}"}]}]}], 
     RowBox[{"(*", 
      RowBox[{"/.", "ReplaceMasters"}], "*)"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Define", " ", "the", " ", "replacement", " ", "rules"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"LoopIntegralsReducedReplacementRules", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"loopInt", "[", 
             RowBox[{"LoopIntegralsReduced", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "]"}], "->", 
            RowBox[{"LoopIntegralsReducedReplacements", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"Length", "[", "LoopIntegralsReducedReplacements", "]"}]}], 
        "}"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"LoopIntegralsReducedReplacementRules", "=", 
      RowBox[{"LoopIntegralsReducedReplacementRules", "//", "Flatten"}]}], ";",
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Apply", " ", "the", " ", "replacement", " ", "rules"}], "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"f", "=", 
      RowBox[{
       RowBox[{"f", "/.", "LoopIntegralsReducedReplacementRules"}], "//", 
       "DiracSimplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "f", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.984637589375815*^9, 3.98463775926723*^9}, {
   3.984638544313596*^9, 3.984638601328457*^9}, {3.98464250079593*^9, 
   3.984642761143474*^9}, 3.9848157759203043`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"a5afbfc5-e355-4170-8479-78388455dbb3"]
}, Closed]],

Cell[CellGroupData[{

Cell["EvaluateDiagram", "Subsection",
 CellChangeTimes->{{3.9881654539482813`*^9, 
  3.988165456936157*^9}},ExpressionUUID->"dabaa28e-2a60-4ec5-ae52-\
036171b16f29"],

Cell["\<\
EvaluateDiagram[Nb, Nc] inputs Nb - the number of gluons on the b-quark, and \
Nc - the number of gluons on the c-quark, and then utilizes the other \
automated functions to evaluate a diagram.\
\>", "Text",
 CellChangeTimes->{{3.9881657282501802`*^9, 3.9881657826810713`*^9}, {
  3.988251335873042*^9, 
  3.988251363077183*^9}},ExpressionUUID->"e131c64f-e785-41c0-937a-\
d659c0697fbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EvaluateDiagram", "[", 
   RowBox[{"Nb_", ",", "Nc_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nb", "=", "Nb"}], ",", 
      RowBox[{"nc", "=", "Nc"}], ",", "Correlator"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Initial", " ", "expression", " ", "for", " ", "the", " ", 
      "correlator"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Correlator", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"I", ".", "\[CapitalGamma]1", ".", 
           RowBox[{"S", "[", 
            RowBox[{"nb", ",", 
             RowBox[{"k", "+", "q"}], ",", "mb"}], "]"}], ".", 
           "\[CapitalGamma]2", ".", 
           RowBox[{"STilda", "[", 
            RowBox[{"nc", ",", "k", ",", "mc"}], "]"}]}]}], "/.", 
         "AReplace"}], "/.", "SymbolReplace"}], "/.", 
       "LorentzReplacements"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Correlator", "=", 
      RowBox[{"PrepareCorrelator", "[", "Correlator", "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Perform", " ", "derivatives", " ", "from", " ", "gluons", " ", "on", " ",
        "c", " ", "quark"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
     "PrintTemporary", "[", "\"\<Perform kTilda derivatives.\>\"", "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Correlator", "=", 
         RowBox[{"ParallelMap", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"xReplace", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"xTilda", "[", "n", "]"}], "/.", "SymbolReplace"}], ",", 
              RowBox[{
               RowBox[{"kTilda", "[", "n", "]"}], "/.", "SymbolReplace"}]}], 
             "]"}], "&"}], ",", "Correlator", ",", 
           RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Correlator", "=", 
         RowBox[{"List", "@@", 
          RowBox[{"ExpandAll2", "[", 
           RowBox[{"Plus", "@@", 
            RowBox[{"Flatten", "[", "Correlator", "]"}]}], "]"}]}]}], ";"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nc"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Perform", " ", "derivatives", " ", "from", " ", "gluons", " ", "on", " ",
        "b", " ", "quark"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", "\"\<Perform k derivatives.\>\"", "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Correlator", "=", 
         RowBox[{"ParallelMap", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"xReplace", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"x", "[", "n", "]"}], "/.", "SymbolReplace"}], ",", 
              RowBox[{
               RowBox[{"k", "[", "n", "]"}], "/.", "SymbolReplace"}]}], "]"}],
             "&"}], ",", "Correlator", ",", 
           RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Correlator", "=", 
         RowBox[{"List", "@@", 
          RowBox[{"ExpandAll2", "[", 
           RowBox[{"Plus", "@@", 
            RowBox[{"Flatten", "[", "Correlator", "]"}]}], "]"}]}]}], ";"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Perform", " ", "the", " ", "traces"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", 
      RowBox[{"\"\<Perform the color trace and contractions with condensate \
Lorentz structures for \>\"", ",", 
       RowBox[{"Length", "[", "Correlator", "]"}], ",", "\"\< terms.\>\""}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Correlator", "=", 
      RowBox[{"ParallelMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ColorTrace", "[", "#", "]"}], "&"}], ",", "Correlator", ",", 
        RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Correlator", "=", 
      RowBox[{"TraceSimplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Correlator", "/.", "S0Replace"}], ")"}], "//", "FDS"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PrintTemporary", "[", 
      RowBox[{"\"\<Perform the Dirac trace for \>\"", ",", 
       RowBox[{"Length", "[", "Correlator", "]"}], ",", "\"\< terms.\>\""}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Correlator", "=", 
      RowBox[{"ParallelMap", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DiracTrace", "[", 
          RowBox[{"#", ",", 
           RowBox[{"DiracTraceEvaluate", "->", "True"}]}], "]"}], "&"}], ",", 
        "Correlator", ",", 
        RowBox[{"Method", "->", "\"\<FinestGrained\>\""}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Correlator", "=", 
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"Plus", "@@", "Correlator"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Isolate", " ", "loop", " ", "structures"}], " ", "-", " ", 
       RowBox[{"perform", " ", "TID"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Correlator", "=", 
      RowBox[{"LoopSimplify", "[", "Correlator", "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Reduce", " ", "integrals", " ", "with", " ", "LiteRed"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Correlator", "=", 
      RowBox[{"LiteRedIBP", "[", "Correlator", "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", "Output", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "Correlator", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.988164392366539*^9, 3.988164546808325*^9}, {
  3.988164598719018*^9, 3.988164633640174*^9}, {3.9881647330486794`*^9, 
  3.9881647761654863`*^9}, {3.9881648111494017`*^9, 3.98816481627886*^9}, {
  3.988164849965838*^9, 3.9881648882789793`*^9}, {3.988164979592697*^9, 
  3.988165218069116*^9}, {3.98816526014106*^9, 3.988165348690134*^9}, {
  3.988167334542637*^9, 3.9881673541720953`*^9}, {3.988167396491452*^9, 
  3.988167414196307*^9}, {3.988167741647011*^9, 3.9881677516298237`*^9}, {
  3.988194622966095*^9, 3.988194638113978*^9}, {3.988194670848754*^9, 
  3.9881947418365583`*^9}, {3.988194778114333*^9, 3.988194794108753*^9}, {
  3.988195229994504*^9, 3.98819523481113*^9}, {3.988195386002603*^9, 
  3.988195444152775*^9}, {3.988197636861704*^9, 3.9881977193329268`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"ab0863e8-e4fc-48dd-a4de-3ba14c9fba7a"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Condensate Calculation", "Title",
 CellChangeTimes->{{3.9864669297287397`*^9, 3.9864669434710083`*^9}, {
   3.986528326710267*^9, 3.9865283285655537`*^9}, 3.987133054569316*^9, {
   3.988163540365629*^9, 3.98816354706567*^9}, {3.988163581473724*^9, 
   3.98816358245494*^9}, {3.988166437542891*^9, 3.9881664383834667`*^9}, {
   3.988167622223468*^9, 3.9881676286107883`*^9}, {3.988167675371896*^9, 
   3.9881676790872173`*^9}},ExpressionUUID->"45a4eb51-1a53-4897-a3fa-\
e3f8742362fe"],

Cell["\<\
EvaluateDiagram[nb, nc] = -I . \[CapitalGamma]1 . S[nb, k + q, mb] . \
\[CapitalGamma]2 . STilda[nc, k, mc]\
\>", "Subtitle",
 CellChangeTimes->{
  3.988251406470913*^9},ExpressionUUID->"e64ae9f1-0487-42a4-a0aa-\
6afab88683c1"],

Cell["\<\
LorentzReplacements determines the Dirac structure of the Correlator. \
Currently set for the Tensor Condensates.
Replacement rules must be written in FeynCalc notation in D dimensions.\
\>", "Text",
 CellChangeTimes->{{3.9881676910807867`*^9, 3.988167723042536*^9}, {
  3.988171328503071*^9, 
  3.988171354574061*^9}},ExpressionUUID->"be494c20-9cfb-45e3-8744-\
d42aa419efa5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LorentzReplacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalGamma]1", "->", 
      RowBox[{
       FractionBox["I", "2"], " ", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GAD", "[", "\[Mu]", "]"}], ".", 
          RowBox[{"GAD", "[", "\[Zeta]", "]"}]}], "-", 
         RowBox[{
          RowBox[{"GAD", "[", "\[Zeta]", "]"}], ".", 
          RowBox[{"GAD", "[", "\[Mu]", "]"}]}]}], ")"}], ".", 
       RowBox[{"FVD", "[", 
        RowBox[{"q", ",", "\[Zeta]"}], "]"}]}]}], ",", 
     RowBox[{"\[CapitalGamma]2", "->", 
      RowBox[{
       FractionBox["I", "2"], " ", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GAD", "[", "\[Nu]", "]"}], ".", 
          RowBox[{"GAD", "[", "\[Eta]", "]"}]}], "-", 
         RowBox[{
          RowBox[{"GAD", "[", "\[Eta]", "]"}], ".", 
          RowBox[{"GAD", "[", "\[Nu]", "]"}]}]}], ")"}], ".", 
       RowBox[{"FVD", "[", 
        RowBox[{"q", ",", "\[Eta]"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987060367703981*^9, 3.987060402036809*^9}, 
   3.987087872241757*^9, 3.987133260754279*^9, {3.9871333059207573`*^9, 
   3.987133344640547*^9}, 3.987243151957004*^9, 3.987481944801134*^9, {
   3.987487105030616*^9, 3.9874871175865917`*^9}, 3.988183058448276*^9, 
   3.988187484714254*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"da88c9af-a12b-49b5-89c4-e2e198b7ab4b"],

Cell[CellGroupData[{

Cell["Three Gluon Diagrams", "Section",
 CellChangeTimes->{{3.9865360055577583`*^9, 
  3.9865360122365522`*^9}},ExpressionUUID->"d05ecdc2-7bda-4a14-9f66-\
1acaa23c442e"],

Cell["\<\
These terms only contribute to GGG, with no covariant derivatives.\
\>", "Text",
 CellChangeTimes->{{3.988170727427601*^9, 
  3.988170737124728*^9}},ExpressionUUID->"d6b0f2ff-a1d2-4810-8910-\
1175f852c823"],

Cell[CellGroupData[{

Cell["\<\
This corresponds to one gluon on the b-quark and two gluons on the c-quark.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.985162390834592*^9, 3.985162404303914*^9}, {
  3.986468503827003*^9, 3.986468516489037*^9}, {3.988171448783114*^9, 
  3.9881714581384706`*^9}},ExpressionUUID->"d153756b-d3c8-4eca-9684-\
0993c89beaaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]bcc", "=", 
    RowBox[{
     RowBox[{"Tag", "[", 
      RowBox[{"\"\<Diagram\>\"", ",", "\"\<\[CapitalPi]bcc\>\""}], "]"}], 
     RowBox[{"EvaluateDiagram", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ClearRam", "[", "]"}], ";"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9881655434850483`*^9, 3.988165557828162*^9}, 
   3.9881714581387157`*^9, {3.988254460252742*^9, 3.988254473548708*^9}, 
   3.988254600977065*^9, {3.988259320964581*^9, 3.988259343750763*^9}, 
   3.9901545243603487`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"fdeeb944-b23c-419b-b63c-8a2b8b57660d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
This corresponds to two gluons on the b-quark and one gluon on the c-quark.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9851624138262367`*^9, 3.985162424703355*^9}, {
  3.98646852043292*^9, 3.986468534090337*^9}, {3.9881714718652067`*^9, 
  3.988171475555993*^9}},ExpressionUUID->"a681e25f-66ed-487d-80d6-\
5482e344d0c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]bbc", "=", 
    RowBox[{
     RowBox[{"Tag", "[", 
      RowBox[{"\"\<Diagram\>\"", ",", "\"\<\[CapitalPi]bbc\>\""}], "]"}], 
     RowBox[{"EvaluateDiagram", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ClearRam", "[", "]"}], ";"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988165602012497*^9, 3.988165609396253*^9}, 
   3.9881714755561867`*^9, {3.9882544807532053`*^9, 3.988254480953794*^9}, 
   3.988254598855109*^9, {3.988259348884013*^9, 3.988259351597567*^9}, 
   3.990154526822905*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"487a07a9-11ee-4ea9-a7cf-388d67c86fec"]
}, Open  ]],

Cell[CellGroupData[{

Cell["This corresponds to three gluons on the c-quark.", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.985162431481552*^9, 3.9851624409371977`*^9}, {
   3.986468540123741*^9, 3.986468547977735*^9}, 
   3.988171482732924*^9},ExpressionUUID->"fcf8d614-a3a5-41b8-a5b6-\
190bec729f42"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]ccc", "=", 
    RowBox[{
     RowBox[{"Tag", "[", 
      RowBox[{"\"\<Diagram\>\"", ",", "\"\<\[CapitalPi]ccc\>\""}], "]"}], 
     RowBox[{"EvaluateDiagram", "[", 
      RowBox[{"0", ",", "3"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ClearRam", "[", "]"}], ";"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.988165640482922*^9, 3.988165653163987*^9}, 
   3.9881660410904703`*^9, 3.9881714827331142`*^9, {3.988254377414667*^9, 
   3.988254400975397*^9}, {3.988254482933049*^9, 3.988254483155861*^9}, 
   3.988254597137124*^9, {3.988259358421144*^9, 3.988259361381145*^9}, 
   3.9901545309506273`*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"7a1b1739-dd09-4f45-9ae7-c42657fbcbc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["This corresponds to three gluons on the b-quark.", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.985162450575721*^9, 3.985162457609235*^9}, {
   3.9864685543785686`*^9, 3.98646855962531*^9}, 
   3.988171493540388*^9},ExpressionUUID->"2d8c8331-20fc-4e5a-bc5e-\
fd5a5d866533"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]bbb", "=", 
    RowBox[{
     RowBox[{"Tag", "[", 
      RowBox[{"\"\<Diagram\>\"", ",", "\"\<\[CapitalPi]bbb\>\""}], "]"}], 
     RowBox[{"EvaluateDiagram", "[", 
      RowBox[{"3", ",", "0"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ClearRam", "[", "]"}], ";"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.988166072340353*^9, 3.988166079523192*^9}, 
   3.98817149354055*^9, {3.9882544858360577`*^9, 3.9882544860191917`*^9}, 
   3.9882545954302883`*^9, {3.988259365949094*^9, 3.988259370352915*^9}, 
   3.990154534936761*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"a86f9c24-abd9-499b-adea-500039e9657a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two Gluon Diagrams", "Section",
 CellChangeTimes->{{3.986467069910944*^9, 
  3.986467076191486*^9}},ExpressionUUID->"61478e5c-5729-4e90-970d-\
33af16bae9a9"],

Cell["\<\
For GGG, these terms include all diagrams with two covariant derivatives on a \
single gluon, or one covariant derivative on each gluon.
For GG, these terms include all diagrams with no covariant derivatives.\
\>", "Text",
 CellChangeTimes->{{3.988170629257326*^9, 
  3.988170675498122*^9}},ExpressionUUID->"16f9fa9a-5804-4537-92de-\
82bf7fe1730b"],

Cell[CellGroupData[{

Cell["\<\
This corresponds to one gluon on the b-quark and one gluon on the c-quark.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.985162470423905*^9, 3.985162492608971*^9}, {
   3.986468639690236*^9, 3.986468750176958*^9}, {3.9865284294854918`*^9, 
   3.986528446595078*^9}, {3.98817068159025*^9, 3.9881706818438807`*^9}, 
   3.9881715373043623`*^9},ExpressionUUID->"8670c35a-27e9-4ca8-ba4b-\
6e8c69160a98"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]bc", "=", 
    RowBox[{
     RowBox[{"Tag", "[", 
      RowBox[{"\"\<Diagram\>\"", ",", "\"\<\[CapitalPi]bc\>\""}], "]"}], 
     RowBox[{"EvaluateDiagram", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ClearRam", "[", "]"}], ";"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9881661391615887`*^9, 3.9881661477794437`*^9}, 
   3.988171537304475*^9, {3.988254488379937*^9, 3.988254488574045*^9}, 
   3.9882545856028337`*^9, {3.988259377286969*^9, 3.988259380536645*^9}, 
   3.990154537631207*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"afca06db-961d-4908-b3da-070ebd702664"]
}, Open  ]],

Cell[CellGroupData[{

Cell["This corresponds to two gluons on the c-quark.", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.985162501658037*^9, 3.985162522841527*^9}, 
   3.985249359043882*^9, {3.9864687908248787`*^9, 3.986468795834468*^9}, 
   3.98817061161335*^9, {3.9881706839788303`*^9, 3.9881706841668243`*^9}, 
   3.9881715413229647`*^9},ExpressionUUID->"77b9e2a5-6ffd-41d4-ad09-\
ecb089d06aef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]cc", "=", 
    RowBox[{
     RowBox[{"Tag", "[", 
      RowBox[{"\"\<Diagram\>\"", ",", "\"\<\[CapitalPi]cc\>\""}], "]"}], 
     RowBox[{"EvaluateDiagram", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ClearRam", "[", "]"}], ";"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988166164783223*^9, 3.988166172286892*^9}, 
   3.988171541323063*^9, {3.9882544914761553`*^9, 3.988254491632455*^9}, 
   3.988254589861413*^9, {3.988259385613695*^9, 3.9882593886895113`*^9}, 
   3.990154539725184*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"1ddb43e9-1950-4e64-bc75-c05ea0b0b1f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["This corresponds to two gluons on the b-quark.", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9851625340804462`*^9, 3.985162548359558*^9}, {
   3.986468804896804*^9, 3.986468811122376*^9}, 3.9881706237902184`*^9, {
   3.988170688171506*^9, 3.9881706884246397`*^9}, 
   3.988171547055995*^9},ExpressionUUID->"50355c1c-7796-475f-bbf9-\
058d1d512161"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]bb", "=", 
    RowBox[{
     RowBox[{"Tag", "[", 
      RowBox[{"\"\<Diagram\>\"", ",", "\"\<\[CapitalPi]bb\>\""}], "]"}], 
     RowBox[{"EvaluateDiagram", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ClearRam", "[", "]"}], ";"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.988166194280581*^9, 3.988166202513829*^9}, 
   3.9881715470566397`*^9, {3.988254493372725*^9, 3.988254493557773*^9}, 
   3.988254591757304*^9, {3.9882593948820744`*^9, 3.988259397963274*^9}, 
   3.9901545422937813`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"e453eb9b-9170-4c96-8703-e1ef1a2f49d6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Sum Result", "Section",
 CellChangeTimes->{{3.984134062343473*^9, 3.984134064877214*^9}, 
   3.9863642562494*^9, 3.986364682124785*^9, {3.986365004628833*^9, 
   3.986365007153493*^9}, {3.986365409637423*^9, 3.986365411586825*^9}, {
   3.986528525773409*^9, 
   3.9865285281627607`*^9}},ExpressionUUID->"ae51f657-2434-4cd7-b8b8-\
c41c0c528475"],

Cell["Separate the results for the GG, GGG, and jj condensates.", "Text",
 CellChangeTimes->{{3.98652873150063*^9, 3.9865287517469683`*^9}, {
  3.990588192174527*^9, 
  3.990588199407092*^9}},ExpressionUUID->"eaaf5398-0a8b-48fc-a1a8-\
394a62974be1"],

Cell[CellGroupData[{

Cell["GG Condensate", "Subsection",
 CellChangeTimes->{{3.9865287962036467`*^9, 
  3.986528800123233*^9}},ExpressionUUID->"30c500c4-b8f1-4286-852d-\
c14d8d64817d"],

Cell["\<\
\[CapitalPi]GG gives the final simplified result of the two gluon condensate \
with Tags removed, and full mb, mc dependence.
z0 independence of this result serves as a cross-check that the calculation \
was done correctly.\
\>", "Text",
 CellChangeTimes->{{3.98646908861981*^9, 3.986469127434126*^9}, {
   3.986469176918274*^9, 3.986469182585066*^9}, {3.986470107445067*^9, 
   3.986470113251417*^9}, {3.986529541815699*^9, 3.986529541958803*^9}, 
   3.987133054636134*^9, 3.987133138584359*^9, 3.988164574706491*^9, {
   3.988166453306978*^9, 3.988166456105887*^9}, 3.988168039402549*^9, {
   3.990588071080958*^9, 
   3.9905880787590933`*^9}},ExpressionUUID->"ac74b10b-33f3-47d7-99c8-\
8992a77d1cf6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]GG", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
      "\[CapitalPi]bc", "+", "\[CapitalPi]cc", "+", "\[CapitalPi]bb"}], ",", 
      RowBox[{"Tag", "[", "\"\<GG\>\"", "]"}]}], "]"}], "/.", 
    RowBox[{"Tag", "->", "ToOne"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]GG", "=", 
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ChangeDimension", "[", 
           RowBox[{
            RowBox[{"\[CapitalPi]GG", "/.", "ReplaceMasters"}], ",", "4"}], 
           "]"}], "/.", 
          RowBox[{"D", "->", 
           RowBox[{"4", "-", 
            RowBox[{"2", "Epsilon"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"Epsilon", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{
        RowBox[{"mb", ">", "0"}], "&&", 
        RowBox[{"mc", ">", "0"}], "&&", 
        RowBox[{"Mu", ">", "0"}], "&&", 
        RowBox[{"mb", ">", "mc"}]}]}]}], "]"}], "/.", 
    RowBox[{"Log", "->", "log"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]GG", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"\[CapitalPi]GG", ",", 
     RowBox[{"log", "[", "_", "]"}], ",", "Simplify"}], "]"}], "/.", 
   "ReplaceDiscB"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]GG", "//", "Variables"}]}], "Input",
 CellChangeTimes->{{3.9865285719741077`*^9, 3.9865286838674927`*^9}, {
   3.986528950052682*^9, 3.986528955892179*^9}, {3.986969189997772*^9, 
   3.986969192197307*^9}, 3.987482769200642*^9, {3.987575938269985*^9, 
   3.987575944877334*^9}, {3.987836081794587*^9, 3.98783608454283*^9}, 
   3.9881708264675093`*^9, {3.988170857490449*^9, 3.98817087630282*^9}, 
   3.9881709308129787`*^9, 3.98817096542725*^9, {3.9881802546031237`*^9, 
   3.988180256429257*^9}, {3.990081482101563*^9, 3.990081485002859*^9}, {
   3.990093225303487*^9, 3.990093251623085*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"cfd5311e-735a-4ccc-8c10-2f4e05f3863f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mb", "2"], "-", 
       SuperscriptBox["mc", "2"]}], ")"}], " ", 
     RowBox[{"log", "(", "mb", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{
        SuperscriptBox[
         OverscriptBox["g", "_"], 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     SuperscriptBox["g", "2"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["q",
         TraditionalForm], "_"],
       TraditionalForm], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mb", "2"], "-", 
       SuperscriptBox["mc", "2"]}], ")"}], " ", 
     RowBox[{"log", "(", "mc", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         OverscriptBox["g", "_"], 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}], " ", 
     SuperscriptBox["g", "2"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      FormBox[
       OverscriptBox[
        FormBox["q",
         TraditionalForm], "_"],
       TraditionalForm], "4"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", "mb", " ", "mc", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"mb", "-", "mc"}], ")"}], "2"], "-", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["q",
             TraditionalForm], "_"],
           TraditionalForm], "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"mb", "+", "mc"}], ")"}], "2"], "-", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["q",
             TraditionalForm], "_"],
           TraditionalForm], "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       FormBox[
        OverscriptBox[
         FormBox["q",
          TraditionalForm], "_"],
        TraditionalForm], "2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{
        SuperscriptBox[
         OverscriptBox["g", "_"], 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "mb", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"mb", "-", "mc"}], ")"}], "4"], " ", "mc", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SqrtBox[
             RowBox[{
              SuperscriptBox["mb", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox["mb", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], " ", 
               SuperscriptBox["mb", "2"]}], "+", 
              SuperscriptBox["mc", "4"], "+", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"]}]}]], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mb", "2"], "+", 
               SuperscriptBox["mc", "2"], "-", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mb", "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "+", 
                 SuperscriptBox["mc", "4"], "+", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"]}]}]]}], 
              RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}]}], 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["q",
               TraditionalForm], "_"],
             TraditionalForm], "2"]], "+", "1"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"mb", "+", "mc"}], ")"}], "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"mb", "-", "mc"}], ")"}], "2"], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["mb", "4"], "+", 
          RowBox[{"9", " ", "mc", " ", 
           SuperscriptBox["mb", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mc", "2"], " ", 
           SuperscriptBox["mb", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["mc", "3"], " ", "mb"}], "+", 
          FractionBox[
           RowBox[{"4", " ", "mc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["mb", "2"]}], "-", 
              RowBox[{"mc", " ", "mb"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"]}]}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mb", "2"], "+", 
               SuperscriptBox["mc", "2"], "-", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mb", "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "+", 
                 SuperscriptBox["mc", "4"], "+", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"]}]}]]}], 
              RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mb", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox["mb", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], " ", 
               SuperscriptBox["mb", "2"]}], "+", 
              SuperscriptBox["mc", "4"], "+", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"]}]}]], " ", "mb"}], 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["q",
               TraditionalForm], "_"],
             TraditionalForm], "2"]], "+", 
          SuperscriptBox["mc", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"mb", "+", "mc"}], ")"}], "4"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["mb", "6"]}], "+", 
          RowBox[{"29", " ", "mc", " ", 
           SuperscriptBox["mb", "5"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["mc", "2"], " ", 
           SuperscriptBox["mb", "4"]}], "+", 
          RowBox[{"26", " ", 
           SuperscriptBox["mc", "3"], " ", 
           SuperscriptBox["mb", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["mc", "4"], " ", 
           SuperscriptBox["mb", "2"]}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["mc", "5"], " ", "mb"}], "+", 
          FractionBox[
           RowBox[{"8", " ", "mc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["mb", "4"]}], "-", 
              RowBox[{"mc", " ", 
               SuperscriptBox["mb", "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox["mb", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["mc", "3"], " ", "mb"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["mc", "4"]}]}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mb", "2"], "+", 
               SuperscriptBox["mc", "2"], "-", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mb", "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "+", 
                 SuperscriptBox["mc", "4"], "+", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"]}]}]]}], 
              RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mb", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox["mb", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], " ", 
               SuperscriptBox["mb", "2"]}], "+", 
              SuperscriptBox["mc", "4"], "+", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"]}]}]], " ", "mb"}], 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["q",
               TraditionalForm], "_"],
             TraditionalForm], "2"]], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["mc", "6"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"mb", "+", "mc"}], ")"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["mb", "2"]}], "+", 
          RowBox[{"3", " ", "mc", " ", "mb"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["mc", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "10"]}], "+", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["mb", "4"]}], "+", 
          RowBox[{"19", " ", "mc", " ", 
           SuperscriptBox["mb", "3"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["mc", "2"], " ", 
           SuperscriptBox["mb", "2"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["mc", "3"], " ", "mb"}], "+", 
          FractionBox[
           RowBox[{"4", " ", "mc", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              RowBox[{"mc", " ", "mb"}], "+", 
              SuperscriptBox["mc", "2"]}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mb", "2"], "+", 
               SuperscriptBox["mc", "2"], "-", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mb", "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "+", 
                 SuperscriptBox["mc", "4"], "+", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"]}]}]]}], 
              RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mb", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox["mb", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], " ", 
               SuperscriptBox["mb", "2"]}], "+", 
              SuperscriptBox["mc", "4"], "+", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"]}]}]], " ", "mb"}], 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["q",
               TraditionalForm], "_"],
             TraditionalForm], "2"]], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["mc", "4"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox["mb", "6"]}], "+", 
          RowBox[{"43", " ", "mc", " ", 
           SuperscriptBox["mb", "5"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["mc", "2"], " ", 
           SuperscriptBox["mb", "4"]}], "+", 
          RowBox[{"74", " ", 
           SuperscriptBox["mc", "3"], " ", 
           SuperscriptBox["mb", "3"]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["mc", "4"], " ", 
           SuperscriptBox["mb", "2"]}], "+", 
          RowBox[{"43", " ", 
           SuperscriptBox["mc", "5"], " ", "mb"}], "+", 
          FractionBox[
           RowBox[{"4", " ", "mc", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["mb", "4"]}], "+", 
              RowBox[{"7", " ", "mc", " ", 
               SuperscriptBox["mb", "3"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox["mb", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["mc", "3"], " ", "mb"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mc", "4"]}]}], ")"}], " ", 
            RowBox[{"log", "(", 
             FractionBox[
              RowBox[{
               SuperscriptBox["mb", "2"], "+", 
               SuperscriptBox["mc", "2"], "-", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["mb", "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"], " ", 
                  SuperscriptBox["mb", "2"]}], "+", 
                 SuperscriptBox["mc", "4"], "+", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "4"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mc", "2"], " ", 
                  SuperscriptBox[
                   FormBox[
                    OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                    TraditionalForm], "2"]}]}]]}], 
              RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["mb", "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox["mb", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"], " ", 
               SuperscriptBox["mb", "2"]}], "+", 
              SuperscriptBox["mc", "4"], "+", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "4"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["mc", "2"], " ", 
               SuperscriptBox[
                FormBox[
                 OverscriptBox[
                  FormBox["q",
                   TraditionalForm], "_"],
                 TraditionalForm], "2"]}]}]], " ", "mb"}], 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["q",
               TraditionalForm], "_"],
             TraditionalForm], "2"]], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["mc", "6"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["g", "2"]}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.988193398610423*^9, 3.988263455888144*^9, 3.990085584474949*^9, {
   3.99009323702559*^9, 3.990093254367795*^9}, 3.9901532201326523`*^9, 
   3.990159779190145*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"7389ef0e-b1e4-4899-a470-ccee99d63302"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"g", ",", "mb", ",", "mc", ",", 
    RowBox[{"log", "(", "mb", ")"}], ",", 
    RowBox[{"log", "(", "mc", ")"}], ",", 
    RowBox[{"log", "(", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mb", "2"], " ", 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["q",
               TraditionalForm], "_"],
             TraditionalForm], "2"]}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]}], "+", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["q",
             TraditionalForm], "_"],
           TraditionalForm], "4"], "+", 
         SuperscriptBox["mb", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mb", "2"], " ", 
          SuperscriptBox["mc", "2"]}], "+", 
         SuperscriptBox["mc", "4"]}]], "-", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "2"], "+", 
       SuperscriptBox["mb", "2"], "+", 
       SuperscriptBox["mc", "2"]}], 
      RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], ",", 
    SuperscriptBox[
     OverscriptBox["g", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]}]], ",", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["q",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], ",", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["q",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]], ",", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["q",
        TraditionalForm], "_"],
      TraditionalForm], "2"]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.988193398610423*^9, 3.988263455888144*^9, 3.990085584474949*^9, {
   3.99009323702559*^9, 3.990093254367795*^9}, 3.9901532201326523`*^9, 
   3.9901597791972427`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"5f48ceda-f1c6-4087-8ed8-0764e1d43a6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalPi]GG in input form", "Subsubsection",
 CellChangeTimes->{{3.9852544923668547`*^9, 3.985254498277223*^9}, 
   3.986469207858235*^9, 3.986470133201069*^9, {3.986529522814644*^9, 
   3.986529522959865*^9}, 3.987133138588999*^9, 
   3.98816803940829*^9},ExpressionUUID->"d0482513-91c2-4f36-ae86-\
837cc543aeba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPi]GG", "//", "InputForm"}]], "Input",
 CellChangeTimes->{{3.9852545054864187`*^9, 3.985254507301135*^9}, {
   3.9852545435461807`*^9, 3.985254651578371*^9}, 3.985254708234247*^9, 
   3.9864701359402723`*^9, {3.986529528006631*^9, 3.986529528150182*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"e650ea98-3ecd-4214-be34-477dbae9ccec"],

Cell["\<\
(g^2*(mb^2 - mc^2)*log[mb]*(Pair[LorentzIndex[\[Mu]], \
Momentum[q]]*Pair[LorentzIndex[\[Nu]], Momentum[q]] - \
Pair[LorentzIndex[\[Mu]], LorentzIndex[\[Nu]]]*Pair[Momentum[q], \
Momentum[q]]))/(24*Pi^2*Pair[Momentum[q], Momentum[q]]^2) + 
 (g^2*(mb^2 - mc^2)*log[mc]*(-(Pair[LorentzIndex[\[Mu]], \
Momentum[q]]*Pair[LorentzIndex[\[Nu]], Momentum[q]]) + \
Pair[LorentzIndex[\[Mu]], LorentzIndex[\[Nu]]]*Pair[Momentum[q], \
Momentum[q]]))/(24*Pi^2*Pair[Momentum[q], Momentum[q]]^2) - 
 (g^2*(Pair[LorentzIndex[\[Mu]], Momentum[q]]*Pair[LorentzIndex[\[Nu]], \
Momentum[q]] - Pair[LorentzIndex[\[Mu]], \
LorentzIndex[\[Nu]]]*Pair[Momentum[q], Momentum[q]])*
   (-((2*mb^2 + 3*mb*mc + 2*mc^2)*Pair[Momentum[q], Momentum[q]]^5) + \
4*mb*(mb - mc)^4*mc*(mb + mc)^6*
     (1 + (log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*
        Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], \
Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) + 
    Pair[Momentum[q], Momentum[q]]^4*(8*mb^4 + 19*mb^3*mc + 24*mb^2*mc^2 + \
19*mb*mc^3 + 8*mc^4 + 
      (4*mb*mc*(mb^2 + mb*mc + mc^2)*log[(mb^2 + mc^2 - Pair[Momentum[q], \
Momentum[q]] + Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], \
Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] + 
             Pair[Momentum[q], Momentum[q]]^2])/(2*mb*mc)]*Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], Momentum[q]]^2])/
       Pair[Momentum[q], Momentum[q]]) - 2*(mb - mc)^2*(mb + \
mc)^4*Pair[Momentum[q], Momentum[q]]*(mb^4 + 9*mb^3*mc + 2*mb^2*mc^2 + \
9*mb*mc^3 + mc^4 + 
      (4*mb*mc*(2*mb^2 - mb*mc + 2*mc^2)*log[(mb^2 + mc^2 - Pair[Momentum[q], \
Momentum[q]] + Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], \
Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] + 
             Pair[Momentum[q], Momentum[q]]^2])/(2*mb*mc)]*Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], Momentum[q]]^2])/
       Pair[Momentum[q], Momentum[q]]) + (mb + mc)^2*Pair[Momentum[q], \
Momentum[q]]^2*(8*mb^6 + 29*mb^5*mc + 6*mb^4*mc^2 + 26*mb^3*mc^3 + \
6*mb^2*mc^4 + 29*mb*mc^5 + 8*mc^6 + 
      (8*mb*mc*(3*mb^4 - mb^3*mc + 3*mb^2*mc^2 - mb*mc^3 + 3*mc^4)*log[(mb^2 \
+ mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - \
2*mb^2*Pair[Momentum[q], Momentum[q]] - 
             2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - \
2*mb^2*Pair[Momentum[q], Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] \
+ 
          Pair[Momentum[q], Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) \
- Pair[Momentum[q], Momentum[q]]^3*(12*mb^6 + 43*mb^5*mc + 64*mb^4*mc^2 + \
74*mb^3*mc^3 + 64*mb^2*mc^4 + 43*mb*mc^5 + 12*mc^6 + 
      (4*mb*mc*(4*mb^4 + 7*mb^3*mc + 7*mb^2*mc^2 + 7*mb*mc^3 + \
4*mc^4)*log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - 
             2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - \
2*mb^2*Pair[Momentum[q], Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] \
+ 
          Pair[Momentum[q], Momentum[q]]^2])/Pair[Momentum[q], \
Momentum[q]])))/(96*mb*mc*Pi^2*((mb - mc)^2 - Pair[Momentum[q], \
Momentum[q]])^2*((mb + mc)^2 - Pair[Momentum[q], \
Momentum[q]])^3*Pair[Momentum[q], Momentum[q]])\
\>", "Output",
 CellChangeTimes->{3.9881933987674503`*^9, 3.9882634561744423`*^9, 
  3.990085584637979*^9, 3.990093278872356*^9, 3.990153220215951*^9, 
  3.990159779233366*^9},
 CellLabel->
  "Out[58]//InputForm=",ExpressionUUID->"0073cd4e-d04c-4d49-9146-\
bd7b33e0834c"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["GGG Condensate", "Subsection",
 CellChangeTimes->{{3.986528807461025*^9, 
  3.986528809611616*^9}},ExpressionUUID->"9600e023-c895-4320-a6ae-\
ca9301774717"],

Cell["\<\
\[CapitalPi]GGG gives the final simplified result of the three gluon \
condensate with Tags removed, and full mb, mc dependence.
z0 independence of this result serves as a cross-check that the calculation \
was done correctly.\
\>", "Text",
 CellChangeTimes->{{3.98646908861981*^9, 3.986469127434126*^9}, {
   3.986469176918274*^9, 3.986469182585066*^9}, {3.986470107445067*^9, 
   3.986470113251417*^9}, 3.987133054644158*^9, 3.9871331385962343`*^9, 
   3.988164574712538*^9, {3.988166421353134*^9, 3.988166425131534*^9}, 
   3.98816803941352*^9, {3.988171045575227*^9, 3.988171045944975*^9}, {
   3.9905880906813726`*^9, 
   3.990588091270939*^9}},ExpressionUUID->"2cfcceb3-010e-4ddf-b1f5-\
19413f5f8d2b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]GGG", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
     "\[CapitalPi]bcc", "+", "\[CapitalPi]bbc", "+", "\[CapitalPi]ccc", "+", 
      "\[CapitalPi]bbb", "+", "\[CapitalPi]bc", "+", "\[CapitalPi]cc", "+", 
      "\[CapitalPi]bb"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Tag", "[", "\"\<GG\>\"", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"Tag", "[", "\"\<jj\>\"", "]"}], "->", "0"}]}], "}"}]}], "/.", 
    RowBox[{"Tag", "->", "ToOne"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]GGG", "=", 
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ChangeDimension", "[", 
           RowBox[{
            RowBox[{"\[CapitalPi]GGG", "/.", "ReplaceMasters"}], ",", "4"}], 
           "]"}], "/.", 
          RowBox[{"D", "->", 
           RowBox[{"4", "-", 
            RowBox[{"2", "Epsilon"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"Epsilon", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{
        RowBox[{"mb", ">", "0"}], "&&", 
        RowBox[{"mc", ">", "0"}], "&&", 
        RowBox[{"Mu", ">", "0"}], "&&", 
        RowBox[{"mb", ">", "mc"}]}]}]}], "]"}], "/.", 
    RowBox[{"Log", "->", "log"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]GGG", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"\[CapitalPi]GGG", ",", 
     RowBox[{"log", "[", "_", "]"}], ",", "Simplify"}], "]"}], "/.", 
   "ReplaceDiscB"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]GGG", "//", "Variables"}]}], "Input",
 CellChangeTimes->{{3.986528693541038*^9, 3.9865287248861523`*^9}, {
   3.986528958683646*^9, 3.986528961236855*^9}, {3.98696912104288*^9, 
   3.9869691318639193`*^9}, {3.98783459083908*^9, 3.987834593628316*^9}, {
   3.987841317514079*^9, 3.987841333519858*^9}, 3.988170833598667*^9, {
   3.988170899232018*^9, 3.9881709175849667`*^9}, {3.988180343817787*^9, 
   3.9881803469512672`*^9}, 3.990081518537176*^9, {3.990093293680526*^9, 
   3.9900932953059807`*^9}, {3.990149335455657*^9, 3.990149350421608*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"2b7a15f0-9d31-4148-aebe-44824380fd8e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"8640", " ", 
     SuperscriptBox["mb", "3"], " ", 
     SuperscriptBox["mc", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"mb", "-", "mc"}], ")"}], "2"], "-", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"mb", "+", "mc"}], ")"}], "2"], "-", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["g", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm]]}], "-", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["g", "_"], 
        RowBox[{
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]}]], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         RowBox[{"mc", " ", 
          SuperscriptBox["mb", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["mc", "3"], " ", "mb"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["mc", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "16"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["mb", "6"]}], "+", 
         RowBox[{"33", " ", "mc", " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "3"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"33", " ", 
          SuperscriptBox["mc", "5"], " ", "mb"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["mc", "6"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "14"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"168", " ", 
          SuperscriptBox["mb", "8"]}], "+", 
         RowBox[{"147", " ", "mc", " ", 
          SuperscriptBox["mb", "7"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "6"]}], "-", 
         RowBox[{"141", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"476", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         FractionBox[
          RowBox[{"360", " ", 
           SuperscriptBox["mc", "4"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "4"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "-", 
         RowBox[{"141", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "3"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"147", " ", 
          SuperscriptBox["mc", "7"], " ", "mb"}], "+", 
         RowBox[{"168", " ", 
          SuperscriptBox["mc", "8"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "12"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"336", " ", 
          SuperscriptBox["mb", "10"]}], "+", 
         RowBox[{"357", " ", "mc", " ", 
          SuperscriptBox["mb", "9"]}], "-", 
         RowBox[{"486", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "8"]}], "-", 
         RowBox[{"894", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "7"]}], "+", 
         RowBox[{"2662", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "6"]}], "-", 
         RowBox[{"566", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"2662", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         FractionBox[
          RowBox[{"240", " ", 
           SuperscriptBox["mc", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             RowBox[{"mc", " ", "mb"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["mc", "2"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "4"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "-", 
         RowBox[{"894", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         RowBox[{"486", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"357", " ", 
          SuperscriptBox["mc", "9"], " ", "mb"}], "+", 
         RowBox[{"336", " ", 
          SuperscriptBox["mc", "10"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "10"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"420", " ", 
          SuperscriptBox["mb", "12"]}], "+", 
         RowBox[{"525", " ", "mc", " ", 
          SuperscriptBox["mb", "11"]}], "-", 
         RowBox[{"1740", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "10"]}], "-", 
         RowBox[{"2635", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "9"]}], "+", 
         RowBox[{"5396", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "8"]}], "-", 
         RowBox[{"386", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "7"]}], "+", 
         RowBox[{"9816", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "6"]}], "-", 
         RowBox[{"386", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"5396", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         FractionBox[
          RowBox[{"120", " ", 
           SuperscriptBox["mc", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["mb", "4"]}], "+", 
             RowBox[{"3", " ", "mc", " ", 
              SuperscriptBox["mb", "3"]}], "+", 
             RowBox[{"46", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["mc", "3"], " ", "mb"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["mc", "4"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "4"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "-", 
         RowBox[{"2635", " ", 
          SuperscriptBox["mc", "9"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         RowBox[{"1740", " ", 
          SuperscriptBox["mc", "10"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"525", " ", 
          SuperscriptBox["mc", "11"], " ", "mb"}], "+", 
         RowBox[{"420", " ", 
          SuperscriptBox["mc", "12"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "8"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"336", " ", 
          SuperscriptBox["mb", "14"]}], "+", 
         RowBox[{"483", " ", "mc", " ", 
          SuperscriptBox["mb", "13"]}], "-", 
         RowBox[{"2670", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "12"]}], "-", 
         RowBox[{"4182", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "11"]}], "+", 
         RowBox[{"3770", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "10"]}], "-", 
         RowBox[{"1107", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "9"]}], "+", 
         RowBox[{"7524", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "8"]}], "+", 
         RowBox[{"5452", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "7"]}], "+", 
         RowBox[{"7524", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "6"]}], "-", 
         RowBox[{"1107", " ", 
          SuperscriptBox["mc", "9"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"3770", " ", 
          SuperscriptBox["mc", "10"], " ", 
          SuperscriptBox["mb", "4"]}], "-", 
         FractionBox[
          RowBox[{"240", " ", 
           SuperscriptBox["mc", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["mb", "6"]}], "+", 
             RowBox[{"12", " ", "mc", " ", 
              SuperscriptBox["mb", "5"]}], "-", 
             RowBox[{"22", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "4"]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["mc", "3"], " ", 
              SuperscriptBox["mb", "3"]}], "-", 
             RowBox[{"22", " ", 
              SuperscriptBox["mc", "4"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["mc", "5"], " ", "mb"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["mc", "6"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "4"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "-", 
         RowBox[{"4182", " ", 
          SuperscriptBox["mc", "11"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         RowBox[{"2670", " ", 
          SuperscriptBox["mc", "12"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"483", " ", 
          SuperscriptBox["mc", "13"], " ", "mb"}], "+", 
         RowBox[{"336", " ", 
          SuperscriptBox["mc", "14"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "6"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "+", "mc"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"168", " ", 
          SuperscriptBox["mb", "14"]}], "-", 
         RowBox[{"63", " ", "mc", " ", 
          SuperscriptBox["mb", "13"]}], "-", 
         RowBox[{"2202", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "12"]}], "+", 
         RowBox[{"780", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "11"]}], "-", 
         RowBox[{"482", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "10"]}], "-", 
         RowBox[{"3673", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "9"]}], "+", 
         RowBox[{"6596", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "8"]}], "-", 
         RowBox[{"4168", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "7"]}], "+", 
         RowBox[{"6596", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "6"]}], "-", 
         RowBox[{"3673", " ", 
          SuperscriptBox["mc", "9"], " ", 
          SuperscriptBox["mb", "5"]}], "-", 
         RowBox[{"482", " ", 
          SuperscriptBox["mc", "10"], " ", 
          SuperscriptBox["mb", "4"]}], "-", 
         FractionBox[
          RowBox[{"120", " ", 
           SuperscriptBox["mc", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", 
              SuperscriptBox["mb", "6"]}], "-", 
             RowBox[{"5", " ", "mc", " ", 
              SuperscriptBox["mb", "5"]}], "-", 
             RowBox[{"21", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["mc", "3"], " ", 
              SuperscriptBox["mb", "3"]}], "-", 
             RowBox[{"21", " ", 
              SuperscriptBox["mc", "4"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["mc", "5"], " ", "mb"}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["mc", "6"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "4"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "+", 
         RowBox[{"780", " ", 
          SuperscriptBox["mc", "11"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         RowBox[{"2202", " ", 
          SuperscriptBox["mc", "12"], " ", 
          SuperscriptBox["mb", "2"]}], "-", 
         RowBox[{"63", " ", 
          SuperscriptBox["mc", "13"], " ", "mb"}], "+", 
         RowBox[{"168", " ", 
          SuperscriptBox["mc", "14"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "4"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "-", "mc"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "+", "mc"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["mb", "12"]}], "-", 
         RowBox[{"9", " ", "mc", " ", 
          SuperscriptBox["mb", "11"]}], "-", 
         RowBox[{"840", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "10"]}], "+", 
         RowBox[{"157", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "9"]}], "-", 
         RowBox[{"3732", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "8"]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "7"]}], "-", 
         RowBox[{"3192", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "6"]}], "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "5"]}], "-", 
         RowBox[{"3732", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "4"]}], "-", 
         FractionBox[
          RowBox[{"1440", " ", 
           SuperscriptBox["mc", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"]}], ")"}], "2"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "4"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "+", 
         RowBox[{"157", " ", 
          SuperscriptBox["mc", "9"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         RowBox[{"840", " ", 
          SuperscriptBox["mc", "10"], " ", 
          SuperscriptBox["mb", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["mc", "11"], " ", "mb"}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["mc", "12"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "-", "mc"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "+", "mc"}], ")"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["mb", "10"], "-", 
         RowBox[{"23", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "8"]}], "-", 
         RowBox[{"218", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "6"]}], "-", 
         RowBox[{"218", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "4"]}], "-", 
         RowBox[{"23", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         SuperscriptBox["mc", "10"]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.988193740199411*^9, 3.9882637970444117`*^9, 
  3.990085962937134*^9, 3.990093364935781*^9, 3.990153564345236*^9, 
  3.9901601249529552`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"279e1d12-f442-47e0-99fc-e719efe57ac0"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"g", ",", "mb", ",", "mc", ",", 
    RowBox[{"log", "(", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mb", "2"], " ", 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["q",
               TraditionalForm], "_"],
             TraditionalForm], "2"]}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]}], "+", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["q",
             TraditionalForm], "_"],
           TraditionalForm], "4"], "+", 
         SuperscriptBox["mb", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mb", "2"], " ", 
          SuperscriptBox["mc", "2"]}], "+", 
         SuperscriptBox["mc", "4"]}]], "-", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "2"], "+", 
       SuperscriptBox["mb", "2"], "+", 
       SuperscriptBox["mc", "2"]}], 
      RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], ",", 
    SuperscriptBox[
     OverscriptBox["g", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]}]], ",", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["q",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], ",", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["q",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]], ",", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["q",
        TraditionalForm], "_"],
      TraditionalForm], "2"]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.988193740199411*^9, 3.9882637970444117`*^9, 
  3.990085962937134*^9, 3.990093364935781*^9, 3.990153564345236*^9, 
  3.9901601249606028`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"fdac043c-b691-472e-8bf2-88ddbe06b8ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalPi]GGG in input form", "Subsubsection",
 CellChangeTimes->{{3.9852544923668547`*^9, 3.985254498277223*^9}, 
   3.986469207858235*^9, 3.986470133201069*^9, {3.986536474271462*^9, 
   3.986536474565774*^9}, 3.9871331386007442`*^9, 
   3.988168032930297*^9},ExpressionUUID->"910a0f3c-004e-4691-84cc-\
1ae447aba020"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPi]GGG", "//", "InputForm"}]], "Input",
 CellChangeTimes->{{3.9852545054864187`*^9, 3.985254507301135*^9}, {
   3.9852545435461807`*^9, 3.985254651578371*^9}, 3.985254708234247*^9, 
   3.9864701359402723`*^9, {3.98653647707475*^9, 3.986536477365571*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"3c1dde75-b75b-471d-b44c-5a370dc12692"],

Cell["\<\
(g^3*(Pair[LorentzIndex[\[Mu]], Momentum[q]]*Pair[LorentzIndex[\[Nu]], \
Momentum[q]] - Pair[LorentzIndex[\[Mu]], \
LorentzIndex[\[Nu]]]*Pair[Momentum[q], Momentum[q]])*
  (6*(mb - mc)^4*(mb + mc)^6*(mb^10 - 23*mb^8*mc^2 - 218*mb^6*mc^4 - \
218*mb^4*mc^6 - 23*mb^2*mc^8 + mc^10) - (48*mb^6 + 33*mb^5*mc + 30*mb^4*mc^2 \
- 2*mb^3*mc^3 + 30*mb^2*mc^4 + 33*mb*mc^5 + 48*mc^6)*
    Pair[Momentum[q], Momentum[q]]^7 + 3*(2*mb^4 + mb^3*mc + mb*mc^3 + \
2*mc^4)*Pair[Momentum[q], Momentum[q]]^8 + 
   Pair[Momentum[q], Momentum[q]]^6*(168*mb^8 + 147*mb^7*mc + 24*mb^6*mc^2 - \
141*mb^5*mc^3 + 476*mb^4*mc^4 - 141*mb^3*mc^5 + 24*mb^2*mc^6 + 147*mb*mc^7 + \
168*mc^8 + 
     (360*mb^4*mc^4*log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + \
Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], Momentum[q]]^2])/
         (2*mb*mc)]*Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], \
Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) - 
   (mb - mc)^2*(mb + mc)^4*Pair[Momentum[q], Momentum[q]]*(48*mb^12 - \
9*mb^11*mc - 840*mb^10*mc^2 + 157*mb^9*mc^3 - 3732*mb^8*mc^4 - 28*mb^7*mc^5 - \
3192*mb^6*mc^6 - 28*mb^5*mc^7 - 3732*mb^4*mc^8 + 157*mb^3*mc^9 - 
     840*mb^2*mc^10 - 9*mb*mc^11 + 48*mc^12 - (1440*mb^4*mc^4*(mb^2 + \
mc^2)^2*log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - 
            2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - \
2*mb^2*Pair[Momentum[q], Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] \
+ 
         Pair[Momentum[q], Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) - \
Pair[Momentum[q], Momentum[q]]^5*(336*mb^10 + 357*mb^9*mc - 486*mb^8*mc^2 - \
894*mb^7*mc^3 + 2662*mb^6*mc^4 - 566*mb^5*mc^5 + 2662*mb^4*mc^6 - 
     894*mb^3*mc^7 - 486*mb^2*mc^8 + 357*mb*mc^9 + 336*mc^10 + \
(240*mb^4*mc^4*(9*mb^2 + mb*mc + 9*mc^2)*
       log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*
       Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] \
- 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) + 
   Pair[Momentum[q], Momentum[q]]^4*(420*mb^12 + 525*mb^11*mc - \
1740*mb^10*mc^2 - 2635*mb^9*mc^3 + 5396*mb^8*mc^4 - 386*mb^7*mc^5 + \
9816*mb^6*mc^6 - 386*mb^5*mc^7 + 5396*mb^4*mc^8 - 2635*mb^3*mc^9 - \
1740*mb^2*mc^10 + 
     525*mb*mc^11 + 420*mc^12 + (120*mb^4*mc^4*(24*mb^4 + 3*mb^3*mc + \
46*mb^2*mc^2 + 3*mb*mc^3 + 24*mc^4)*
       log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*
       Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] \
- 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) - 
   Pair[Momentum[q], Momentum[q]]^3*(336*mb^14 + 483*mb^13*mc - \
2670*mb^12*mc^2 - 4182*mb^11*mc^3 + 3770*mb^10*mc^4 - 1107*mb^9*mc^5 + \
7524*mb^8*mc^6 + 5452*mb^7*mc^7 + 7524*mb^6*mc^8 - 1107*mb^5*mc^9 + \
3770*mb^4*mc^10 - 
     4182*mb^3*mc^11 - 2670*mb^2*mc^12 + 483*mb*mc^13 + 336*mc^14 - \
(240*mb^4*mc^4*(3*mb^6 + 12*mb^5*mc - 22*mb^4*mc^2 - 16*mb^3*mc^3 - \
22*mb^2*mc^4 + 12*mb*mc^5 + 3*mc^6)*
       log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*
       Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] \
- 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) + 
   (mb + mc)^2*Pair[Momentum[q], Momentum[q]]^2*(168*mb^14 - 63*mb^13*mc - \
2202*mb^12*mc^2 + 780*mb^11*mc^3 - 482*mb^10*mc^4 - 3673*mb^9*mc^5 + \
6596*mb^8*mc^6 - 4168*mb^7*mc^7 + 6596*mb^6*mc^8 - 3673*mb^5*mc^9 - \
482*mb^4*mc^10 + 
     780*mb^3*mc^11 - 2202*mb^2*mc^12 - 63*mb*mc^13 + 168*mc^14 - \
(120*mb^4*mc^4*(27*mb^6 - 5*mb^5*mc - 21*mb^4*mc^2 + 6*mb^3*mc^3 - \
21*mb^2*mc^4 - 5*mb*mc^5 + 27*mc^6)*
       log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*
       Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] \
- 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]])))/
 (8640*mb^3*mc^3*Pi^2*((mb - mc)^2 - Pair[Momentum[q], Momentum[q]])^4*((mb + \
mc)^2 - Pair[Momentum[q], Momentum[q]])^5)\
\>", "Output",
 CellChangeTimes->{3.988193740293778*^9, 3.9882637973489647`*^9, 
  3.9900859630167217`*^9, 3.990093369853136*^9, 3.990153564383803*^9, 
  3.990160125016024*^9},
 CellLabel->
  "Out[63]//InputForm=",ExpressionUUID->"b557eb44-d5ed-4a1d-a500-\
61f5d22c33e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGG", " ", "Condensate"}]], "Input",
 CellChangeTimes->{{3.990149302624051*^9, 3.990149302626524*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"25f4db99-a453-4f47-b33d-5f5815fb7bfa"],

Cell[BoxData[
 FormBox[
  RowBox[{"Condensate", " ", "GGG"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.990153564386647*^9, 3.990160125024775*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"7db0b158-aa01-4e7e-bb54-32e19a1305b6"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["jj Condensate", "Subsection",
 CellChangeTimes->{{3.986528807461025*^9, 3.986528809611616*^9}, {
  3.9901493114924507`*^9, 
  3.990149311644549*^9}},ExpressionUUID->"fe44f14f-ea90-493f-9b88-\
59e70fdecd0f"],

Cell["\<\
\[CapitalPi]jj gives the final simplified result of the four-quark condensate \
with Tags removed, and full mb, mc dependence.
z0 independence of this result serves as a cross-check that the calculation \
was done correctly.\
\>", "Text",
 CellChangeTimes->{{3.98646908861981*^9, 3.986469127434126*^9}, {
   3.986469176918274*^9, 3.986469182585066*^9}, {3.986470107445067*^9, 
   3.986470113251417*^9}, 3.987133054644158*^9, 3.9871331385962343`*^9, 
   3.988164574712538*^9, {3.988166421353134*^9, 3.988166425131534*^9}, 
   3.98816803941352*^9, {3.988171045575227*^9, 3.988171045944975*^9}, {
   3.990149369371876*^9, 3.9901493851721783`*^9}, {3.990588108710573*^9, 
   3.990588108901196*^9}},ExpressionUUID->"2e5fb51d-fb45-4abb-a736-\
26030e7d0d4c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPi]jj", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
     "\[CapitalPi]bcc", "+", "\[CapitalPi]bbc", "+", "\[CapitalPi]ccc", "+", 
      "\[CapitalPi]bbb", "+", "\[CapitalPi]bc", "+", "\[CapitalPi]cc", "+", 
      "\[CapitalPi]bb"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Tag", "[", "\"\<GG\>\"", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"Tag", "[", "\"\<GGG\>\"", "]"}], "->", "0"}]}], "}"}]}], "/.", 
    RowBox[{"Tag", "->", "ToOne"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]jj", "=", 
   RowBox[{
    RowBox[{"PowerExpand", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ChangeDimension", "[", 
           RowBox[{
            RowBox[{"\[CapitalPi]jj", "/.", "ReplaceMasters"}], ",", "4"}], 
           "]"}], "/.", 
          RowBox[{"D", "->", 
           RowBox[{"4", "-", 
            RowBox[{"2", "Epsilon"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"Epsilon", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{
        RowBox[{"mb", ">", "0"}], "&&", 
        RowBox[{"mc", ">", "0"}], "&&", 
        RowBox[{"Mu", ">", "0"}], "&&", 
        RowBox[{"mb", ">", "mc"}]}]}]}], "]"}], "/.", 
    RowBox[{"Log", "->", "log"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]jj", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"\[CapitalPi]jj", ",", 
     RowBox[{"log", "[", "_", "]"}], ",", "Simplify"}], "]"}], "/.", 
   "ReplaceDiscB"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalPi]jj", "//", "Variables"}]}], "Input",
 CellChangeTimes->{{3.986528693541038*^9, 3.9865287248861523`*^9}, {
   3.986528958683646*^9, 3.986528961236855*^9}, {3.98696912104288*^9, 
   3.9869691318639193`*^9}, {3.98783459083908*^9, 3.987834593628316*^9}, {
   3.987841317514079*^9, 3.987841333519858*^9}, 3.988170833598667*^9, {
   3.988170899232018*^9, 3.9881709175849667`*^9}, {3.988180343817787*^9, 
   3.9881803469512672`*^9}, 3.990081518537176*^9, {3.990093293680526*^9, 
   3.9900932953059807`*^9}, {3.990149363846154*^9, 3.9901493639812813`*^9}, {
   3.9901493943754396`*^9, 3.990149409221575*^9}, {3.9901494553587713`*^9, 
   3.990149463355064*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"7fa69156-4f26-43eb-9432-6b36e7de49fa"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"6480", " ", 
     SuperscriptBox["mb", "3"], " ", 
     SuperscriptBox["mc", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"mb", "-", "mc"}], ")"}], "2"], "-", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"mb", "+", "mc"}], ")"}], "2"], "-", 
        SuperscriptBox[
         FormBox[
          OverscriptBox[
           FormBox["q",
            TraditionalForm], "_"],
          TraditionalForm], "2"]}], ")"}], "5"]}]], 
   RowBox[{
    SuperscriptBox["g", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], 
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm]]}], "-", 
      RowBox[{
       SuperscriptBox[
        OverscriptBox["g", "_"], 
        RowBox[{
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]}]], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         RowBox[{"mc", " ", 
          SuperscriptBox["mb", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["mc", "3"], " ", "mb"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["mc", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "16"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"432", " ", 
          SuperscriptBox["mb", "6"]}], "+", 
         RowBox[{"297", " ", "mc", " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"495", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         RowBox[{"272", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         FractionBox[
          RowBox[{"120", " ", 
           SuperscriptBox["mc", "3"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "3"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "+", 
         RowBox[{"495", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"297", " ", 
          SuperscriptBox["mc", "5"], " ", "mb"}], "+", 
         RowBox[{"432", " ", 
          SuperscriptBox["mc", "6"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "14"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1512", " ", 
          SuperscriptBox["mb", "8"]}], "+", 
         RowBox[{"1323", " ", "mc", " ", 
          SuperscriptBox["mb", "7"]}], "+", 
         RowBox[{"2466", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "6"]}], "+", 
         RowBox[{"1446", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"3754", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         RowBox[{"1446", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         FractionBox[
          RowBox[{"30", " ", 
           SuperscriptBox["mc", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17", " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             RowBox[{"2", " ", "mc", " ", "mb"}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["mc", "2"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "3"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "+", 
         RowBox[{"2466", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"1323", " ", 
          SuperscriptBox["mc", "7"], " ", "mb"}], "+", 
         RowBox[{"1512", " ", 
          SuperscriptBox["mc", "8"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "12"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3024", " ", 
          SuperscriptBox["mb", "10"]}], "+", 
         RowBox[{"3213", " ", "mc", " ", 
          SuperscriptBox["mb", "9"]}], "+", 
         RowBox[{"4401", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "8"]}], "+", 
         RowBox[{"2979", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "7"]}], "+", 
         RowBox[{"8573", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "6"]}], "+", 
         RowBox[{"5516", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"8573", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         RowBox[{"2979", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         FractionBox[
          RowBox[{"60", " ", 
           SuperscriptBox["mc", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14", " ", 
              SuperscriptBox["mb", "4"]}], "-", 
             RowBox[{"5", " ", "mc", " ", 
              SuperscriptBox["mb", "3"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["mc", "3"], " ", "mb"}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["mc", "4"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "3"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "+", 
         RowBox[{"4401", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"3213", " ", 
          SuperscriptBox["mc", "9"], " ", "mb"}], "+", 
         RowBox[{"3024", " ", 
          SuperscriptBox["mc", "10"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "10"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3780", " ", 
          SuperscriptBox["mb", "12"]}], "+", 
         RowBox[{"4725", " ", "mc", " ", 
          SuperscriptBox["mb", "11"]}], "+", 
         RowBox[{"2340", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "10"]}], "+", 
         RowBox[{"835", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "9"]}], "+", 
         RowBox[{"7264", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "8"]}], "+", 
         RowBox[{"8696", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "7"]}], "+", 
         RowBox[{"7584", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "6"]}], "+", 
         RowBox[{"8696", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"7264", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         RowBox[{"835", " ", 
          SuperscriptBox["mc", "9"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         FractionBox[
          RowBox[{"60", " ", 
           SuperscriptBox["mc", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["mb", "6"]}], "-", 
             RowBox[{"21", " ", "mc", " ", 
              SuperscriptBox["mb", "5"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "4"]}], "-", 
             RowBox[{"84", " ", 
              SuperscriptBox["mc", "3"], " ", 
              SuperscriptBox["mb", "3"]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["mc", "4"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"21", " ", 
              SuperscriptBox["mc", "5"], " ", "mb"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["mc", "6"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "3"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "+", 
         RowBox[{"2340", " ", 
          SuperscriptBox["mc", "10"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"4725", " ", 
          SuperscriptBox["mc", "11"], " ", "mb"}], "+", 
         RowBox[{"3780", " ", 
          SuperscriptBox["mc", "12"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "8"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3024", " ", 
          SuperscriptBox["mb", "14"]}], "+", 
         RowBox[{"4347", " ", "mc", " ", 
          SuperscriptBox["mb", "13"]}], "-", 
         RowBox[{"2655", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "12"]}], "-", 
         RowBox[{"5538", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "11"]}], "+", 
         RowBox[{"4105", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "10"]}], "+", 
         RowBox[{"9117", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "9"]}], "-", 
         RowBox[{"1434", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "8"]}], "-", 
         RowBox[{"4972", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "7"]}], "-", 
         RowBox[{"1434", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "6"]}], "+", 
         RowBox[{"9117", " ", 
          SuperscriptBox["mc", "9"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"4105", " ", 
          SuperscriptBox["mc", "10"], " ", 
          SuperscriptBox["mb", "4"]}], "-", 
         RowBox[{"5538", " ", 
          SuperscriptBox["mc", "11"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         FractionBox[
          RowBox[{"60", " ", 
           SuperscriptBox["mc", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["mb", "8"]}], "-", 
             RowBox[{"23", " ", "mc", " ", 
              SuperscriptBox["mb", "7"]}], "-", 
             RowBox[{"56", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "6"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["mc", "3"], " ", 
              SuperscriptBox["mb", "5"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["mc", "5"], " ", 
              SuperscriptBox["mb", "3"]}], "-", 
             RowBox[{"56", " ", 
              SuperscriptBox["mc", "6"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"23", " ", 
              SuperscriptBox["mc", "7"], " ", "mb"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["mc", "8"]}]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "3"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "-", 
         RowBox[{"2655", " ", 
          SuperscriptBox["mc", "12"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"4347", " ", 
          SuperscriptBox["mc", "13"], " ", "mb"}], "+", 
         RowBox[{"3024", " ", 
          SuperscriptBox["mc", "14"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "6"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "+", "mc"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1512", " ", 
          SuperscriptBox["mb", "14"]}], "-", 
         RowBox[{"567", " ", "mc", " ", 
          SuperscriptBox["mb", "13"]}], "-", 
         RowBox[{"4968", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "12"]}], "+", 
         RowBox[{"1935", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "11"]}], "+", 
         RowBox[{"8132", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "10"]}], "-", 
         RowBox[{"3317", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "9"]}], "-", 
         RowBox[{"5876", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "8"]}], "-", 
         RowBox[{"3302", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "7"]}], "-", 
         RowBox[{"5876", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "6"]}], "-", 
         RowBox[{"3317", " ", 
          SuperscriptBox["mc", "9"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"8132", " ", 
          SuperscriptBox["mc", "10"], " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         RowBox[{"1935", " ", 
          SuperscriptBox["mc", "11"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         FractionBox[
          RowBox[{"30", " ", 
           SuperscriptBox["mc", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mb", "8"], "-", 
             RowBox[{"18", " ", "mc", " ", 
              SuperscriptBox["mb", "7"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "6"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["mc", "3"], " ", 
              SuperscriptBox["mb", "5"]}], "+", 
             RowBox[{"162", " ", 
              SuperscriptBox["mc", "4"], " ", 
              SuperscriptBox["mb", "4"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["mc", "5"], " ", 
              SuperscriptBox["mb", "3"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "6"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"18", " ", 
              SuperscriptBox["mc", "7"], " ", "mb"}], "+", 
             SuperscriptBox["mc", "8"]}], ")"}], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "3"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "-", 
         RowBox[{"4968", " ", 
          SuperscriptBox["mc", "12"], " ", 
          SuperscriptBox["mb", "2"]}], "-", 
         RowBox[{"567", " ", 
          SuperscriptBox["mc", "13"], " ", "mb"}], "+", 
         RowBox[{"1512", " ", 
          SuperscriptBox["mc", "14"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "4"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "-", "mc"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "+", "mc"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"432", " ", 
          SuperscriptBox["mb", "12"]}], "-", 
         RowBox[{"81", " ", "mc", " ", 
          SuperscriptBox["mb", "11"]}], "-", 
         RowBox[{"1935", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "10"]}], "+", 
         RowBox[{"428", " ", 
          SuperscriptBox["mc", "3"], " ", 
          SuperscriptBox["mb", "9"]}], "+", 
         RowBox[{"4752", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "8"]}], "-", 
         RowBox[{"1547", " ", 
          SuperscriptBox["mc", "5"], " ", 
          SuperscriptBox["mb", "7"]}], "+", 
         RowBox[{"2142", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "6"]}], "+", 
         FractionBox[
          RowBox[{"4320", " ", 
           SuperscriptBox["mc", "6"], " ", 
           RowBox[{"log", "(", 
            FractionBox[
             RowBox[{
              SuperscriptBox["mb", "2"], "+", 
              SuperscriptBox["mc", "2"], "-", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["mb", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"], " ", 
                 SuperscriptBox["mb", "2"]}], "+", 
                SuperscriptBox["mc", "4"], "+", 
                SuperscriptBox[
                 FormBox[
                  OverscriptBox[
                   FormBox["q",
                    TraditionalForm], "_"],
                  TraditionalForm], "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["mc", "2"], " ", 
                 SuperscriptBox[
                  FormBox[
                   OverscriptBox[
                    FormBox["q",
                    TraditionalForm], "_"],
                   TraditionalForm], "2"]}]}]]}], 
             RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["mb", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox["mb", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"], " ", 
              SuperscriptBox["mb", "2"]}], "+", 
             SuperscriptBox["mc", "4"], "+", 
             SuperscriptBox[
              FormBox[
               OverscriptBox[
                FormBox["q",
                 TraditionalForm], "_"],
               TraditionalForm], "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["mc", "2"], " ", 
              SuperscriptBox[
               FormBox[
                OverscriptBox[
                 FormBox["q",
                  TraditionalForm], "_"],
                TraditionalForm], "2"]}]}]], " ", 
           SuperscriptBox["mb", "6"]}], 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]], "-", 
         RowBox[{"1547", " ", 
          SuperscriptBox["mc", "7"], " ", 
          SuperscriptBox["mb", "5"]}], "+", 
         RowBox[{"4752", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "4"]}], "+", 
         RowBox[{"428", " ", 
          SuperscriptBox["mc", "9"], " ", 
          SuperscriptBox["mb", "3"]}], "-", 
         RowBox[{"1935", " ", 
          SuperscriptBox["mc", "10"], " ", 
          SuperscriptBox["mb", "2"]}], "-", 
         RowBox[{"81", " ", 
          SuperscriptBox["mc", "11"], " ", "mb"}], "+", 
         RowBox[{"432", " ", 
          SuperscriptBox["mc", "12"]}]}], ")"}], " ", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "-", "mc"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mb", "+", "mc"}], ")"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["mb", "10"]}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox["mb", "8"]}], "+", 
         RowBox[{"76", " ", 
          SuperscriptBox["mc", "4"], " ", 
          SuperscriptBox["mb", "6"]}], "+", 
         RowBox[{"76", " ", 
          SuperscriptBox["mc", "6"], " ", 
          SuperscriptBox["mb", "4"]}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["mc", "8"], " ", 
          SuperscriptBox["mb", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["mc", "10"]}]}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.988193740199411*^9, 3.9882637970444117`*^9, 
  3.990085962937134*^9, 3.990093364935781*^9, 3.990153830433338*^9, 
  3.9901603743964157`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"0c44966d-22e5-4f4a-9cbf-999e86315c8b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"g", ",", "mb", ",", "mc", ",", 
    RowBox[{"log", "(", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", 
           SuperscriptBox["mb", "2"], " ", 
           SuperscriptBox[
            FormBox[
             OverscriptBox[
              FormBox["q",
               TraditionalForm], "_"],
             TraditionalForm], "2"]}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mc", "2"], " ", 
          SuperscriptBox[
           FormBox[
            OverscriptBox[
             FormBox["q",
              TraditionalForm], "_"],
            TraditionalForm], "2"]}], "+", 
         SuperscriptBox[
          FormBox[
           OverscriptBox[
            FormBox["q",
             TraditionalForm], "_"],
           TraditionalForm], "4"], "+", 
         SuperscriptBox["mb", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["mb", "2"], " ", 
          SuperscriptBox["mc", "2"]}], "+", 
         SuperscriptBox["mc", "4"]}]], "-", 
       SuperscriptBox[
        FormBox[
         OverscriptBox[
          FormBox["q",
           TraditionalForm], "_"],
         TraditionalForm], "2"], "+", 
       SuperscriptBox["mb", "2"], "+", 
       SuperscriptBox["mc", "2"]}], 
      RowBox[{"2", " ", "mb", " ", "mc"}]], ")"}], ",", 
    SuperscriptBox[
     OverscriptBox["g", "_"], 
     RowBox[{
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]}]], ",", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["q",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], ",", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["q",
        TraditionalForm], "_"],
      TraditionalForm], 
     FormBox[
      FormBox["\[Nu]",
       TraditionalForm],
      TraditionalForm]], ",", 
    SuperscriptBox[
     FormBox[
      OverscriptBox[
       FormBox["q",
        TraditionalForm], "_"],
      TraditionalForm], "2"]}], "}"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.988193740199411*^9, 3.9882637970444117`*^9, 
  3.990085962937134*^9, 3.990093364935781*^9, 3.990153830433338*^9, 
  3.990160374406424*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"e9c31c39-fdd9-469e-b863-78b960346cf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalPi]jj in input form", "Subsubsection",
 CellChangeTimes->{{3.9852544923668547`*^9, 3.985254498277223*^9}, 
   3.986469207858235*^9, 3.986470133201069*^9, {3.986536474271462*^9, 
   3.986536474565774*^9}, 3.9871331386007442`*^9, 3.988168032930297*^9, {
   3.990149513492188*^9, 
   3.990149517043688*^9}},ExpressionUUID->"7b8279c3-0dc2-42d8-9fd7-\
0a95cf8b9cc3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalPi]jj", "//", "InputForm"}]], "Input",
 CellChangeTimes->{{3.9852545054864187`*^9, 3.985254507301135*^9}, {
   3.9852545435461807`*^9, 3.985254651578371*^9}, 3.985254708234247*^9, 
   3.9864701359402723`*^9, {3.98653647707475*^9, 3.986536477365571*^9}, {
   3.990149519597259*^9, 3.990149520843865*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"ec4b8a41-eac4-4806-8546-082a12f114ce"],

Cell["\<\
(g^4*(Pair[LorentzIndex[\[Mu]], Momentum[q]]*Pair[LorentzIndex[\[Nu]], \
Momentum[q]] - Pair[LorentzIndex[\[Mu]], \
LorentzIndex[\[Nu]]]*Pair[Momentum[q], Momentum[q]])*
  (18*(mb - mc)^4*(mb + mc)^6*(3*mb^10 - 19*mb^8*mc^2 + 76*mb^6*mc^4 + \
76*mb^4*mc^6 - 19*mb^2*mc^8 + 3*mc^10) + 27*(2*mb^4 + mb^3*mc + mb*mc^3 + \
2*mc^4)*Pair[Momentum[q], Momentum[q]]^8 - 
   Pair[Momentum[q], Momentum[q]]^7*(432*mb^6 + 297*mb^5*mc + 495*mb^4*mc^2 + \
272*mb^3*mc^3 + 495*mb^2*mc^4 + 297*mb*mc^5 + 432*mc^6 - 
     (120*mb^3*mc^3*log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + \
Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], Momentum[q]]^2])/
         (2*mb*mc)]*Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], \
Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) - 
   (mb - mc)^2*(mb + mc)^4*Pair[Momentum[q], Momentum[q]]*(432*mb^12 - \
81*mb^11*mc - 1935*mb^10*mc^2 + 428*mb^9*mc^3 + 4752*mb^8*mc^4 - \
1547*mb^7*mc^5 + 2142*mb^6*mc^6 - 1547*mb^5*mc^7 + 4752*mb^4*mc^8 + \
428*mb^3*mc^9 - 
     1935*mb^2*mc^10 - 81*mb*mc^11 + 432*mc^12 + 
     (4320*mb^6*mc^6*log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + \
Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], Momentum[q]]^2])/
         (2*mb*mc)]*Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], \
Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) + 
   Pair[Momentum[q], Momentum[q]]^6*(1512*mb^8 + 1323*mb^7*mc + \
2466*mb^6*mc^2 + 1446*mb^5*mc^3 + 3754*mb^4*mc^4 + 1446*mb^3*mc^5 + \
2466*mb^2*mc^6 + 1323*mb*mc^7 + 1512*mc^8 - 
     (30*mb^3*mc^3*(17*mb^2 + 2*mb*mc + 17*mc^2)*log[(mb^2 + mc^2 - \
Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - \
2*mb^2*Pair[Momentum[q], Momentum[q]] - 2*mc^2*Pair[Momentum[q], Momentum[q]] \
+ 
            Pair[Momentum[q], Momentum[q]]^2])/(2*mb*mc)]*Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], Momentum[q]]^2])/
      Pair[Momentum[q], Momentum[q]]) - Pair[Momentum[q], \
Momentum[q]]^5*(3024*mb^10 + 3213*mb^9*mc + 4401*mb^8*mc^2 + 2979*mb^7*mc^3 + \
8573*mb^6*mc^4 + 5516*mb^5*mc^5 + 8573*mb^4*mc^6 + 2979*mb^3*mc^7 + \
4401*mb^2*mc^8 + 
     3213*mb*mc^9 + 3024*mc^10 - (60*mb^3*mc^3*(14*mb^4 - 5*mb^3*mc - \
2*mb^2*mc^2 - 5*mb*mc^3 + 14*mc^4)*
       log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*
       Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] \
- 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) + 
   Pair[Momentum[q], Momentum[q]]^4*(3780*mb^12 + 4725*mb^11*mc + \
2340*mb^10*mc^2 + 835*mb^9*mc^3 + 7264*mb^8*mc^4 + 8696*mb^7*mc^5 + \
7584*mb^6*mc^6 + 8696*mb^5*mc^7 + 7264*mb^4*mc^8 + 835*mb^3*mc^9 + \
2340*mb^2*mc^10 + 
     4725*mb*mc^11 + 3780*mc^12 - (60*mb^3*mc^3*(11*mb^6 - 21*mb^5*mc - \
48*mb^4*mc^2 - 84*mb^3*mc^3 - 48*mb^2*mc^4 - 21*mb*mc^5 + 11*mc^6)*
       log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*
       Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] \
- 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) + 
   (mb + mc)^2*Pair[Momentum[q], Momentum[q]]^2*(1512*mb^14 - 567*mb^13*mc - \
4968*mb^12*mc^2 + 1935*mb^11*mc^3 + 8132*mb^10*mc^4 - 3317*mb^9*mc^5 - \
5876*mb^8*mc^6 - 3302*mb^7*mc^7 - 5876*mb^6*mc^8 - 3317*mb^5*mc^9 + 
     8132*mb^4*mc^10 + 1935*mb^3*mc^11 - 4968*mb^2*mc^12 - 567*mb*mc^13 + \
1512*mc^14 - (30*mb^3*mc^3*(mb^8 - 18*mb^7*mc - 2*mb^6*mc^2 + 18*mb^5*mc^3 + \
162*mb^4*mc^4 + 18*mb^3*mc^5 - 2*mb^2*mc^6 - 18*mb*mc^7 + mc^8)*
       log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*
       Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] \
- 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]]) - 
   Pair[Momentum[q], Momentum[q]]^3*(3024*mb^14 + 4347*mb^13*mc - \
2655*mb^12*mc^2 - 5538*mb^11*mc^3 + 4105*mb^10*mc^4 + 9117*mb^9*mc^5 - \
1434*mb^8*mc^6 - 4972*mb^7*mc^7 - 1434*mb^6*mc^8 + 9117*mb^5*mc^9 + \
4105*mb^4*mc^10 - 
     5538*mb^3*mc^11 - 2655*mb^2*mc^12 + 4347*mb*mc^13 + 3024*mc^14 - \
(60*mb^3*mc^3*(4*mb^8 - 23*mb^7*mc - 56*mb^6*mc^2 - 9*mb^5*mc^3 - 9*mb^3*mc^5 \
- 56*mb^2*mc^6 - 23*mb*mc^7 + 4*mc^8)*
       log[(mb^2 + mc^2 - Pair[Momentum[q], Momentum[q]] + Sqrt[mb^4 - \
2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] - \
2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/(2*mb*mc)]*
       Sqrt[mb^4 - 2*mb^2*mc^2 + mc^4 - 2*mb^2*Pair[Momentum[q], Momentum[q]] \
- 2*mc^2*Pair[Momentum[q], Momentum[q]] + Pair[Momentum[q], \
Momentum[q]]^2])/Pair[Momentum[q], Momentum[q]])))/
 (6480*mb^3*mc^3*Pi^2*((mb - mc)^2 - Pair[Momentum[q], Momentum[q]])^4*((mb + \
mc)^2 - Pair[Momentum[q], Momentum[q]])^5)\
\>", "Output",
 CellChangeTimes->{3.988193740293778*^9, 3.9882637973489647`*^9, 
  3.9900859630167217`*^9, 3.990093369853136*^9, 3.990153830808503*^9, 
  3.990160374443379*^9},
 CellLabel->
  "Out[69]//InputForm=",ExpressionUUID->"0de65fcf-0d94-43a8-9071-\
1cdb33d01e21"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["RunTime", "Subsection",
 CellChangeTimes->{{3.990149602926024*^9, 
  3.990149604016582*^9}},ExpressionUUID->"2eec965b-ec6a-4e71-a1ab-\
afff28892553"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"StopTime", "=", "Now"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"StopTime", "-", "StartTime"}]}], "Input",
 CellChangeTimes->{{3.990149609903986*^9, 3.99014962169139*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"d7527555-ec25-4ab1-a603-918817bb7bfa"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "1.24751560333333333333334276059169000278`10.103893472768544", "\"h\"", 
    "hours", "\"Hours\""},
   "QuantityTF"], TraditionalForm]], "Output",
 CellChangeTimes->{3.9901538308369093`*^9, 3.990160374477366*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"42bd54a5-a534-4fcf-9e83-bf6ff0fa1a41"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1022},
WindowMargins->{{Automatic, 1512}, {0, Automatic}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"0f17a105-19f5-4095-a018-7c60a729fae5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 1490, 24, 76, "Text",ExpressionUUID->"0e5c78c7-d1ae-4ff0-b58c-715356fd0a48"],
Cell[2047, 46, 249, 5, 40, "Input",ExpressionUUID->"7247dad8-f81e-4cde-ae6c-14750921e7b7"],
Cell[CellGroupData[{
Cell[2321, 55, 153, 3, 95, "Title",ExpressionUUID->"a9512c88-7945-403a-9abb-7e454476b53f"],
Cell[CellGroupData[{
Cell[2499, 62, 155, 3, 68, "Section",ExpressionUUID->"1ffeac85-d949-44b7-bc49-0535f8e8d337"],
Cell[CellGroupData[{
Cell[2679, 69, 156, 3, 53, "Subsection",ExpressionUUID->"6f27b2af-fda2-4f15-b20f-cda16cdbd36e"],
Cell[CellGroupData[{
Cell[2860, 76, 422, 9, 60, "Input",ExpressionUUID->"010dbf08-a1ac-4a51-90d6-0832465b435e"],
Cell[CellGroupData[{
Cell[3307, 89, 3879, 99, 26, "Print",ExpressionUUID->"1f7ea146-a559-4f21-a0cd-088d3b5f5dfc"],
Cell[7189, 190, 507, 10, 26, "Print",ExpressionUUID->"a6ced890-f168-4282-a7a6-bc002a10b63f"],
Cell[7699, 202, 554, 12, 26, "Print",ExpressionUUID->"1b4aecce-c873-41f4-acb3-2734d28edba7"],
Cell[8256, 216, 3943, 100, 26, "Print",ExpressionUUID->"ef1977eb-da61-46d4-acc0-819afdd7284d"],
Cell[12202, 318, 511, 10, 26, "Print",ExpressionUUID->"ef017bdd-b23b-4fb6-8989-1cc5cee5e65d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[12774, 335, 154, 3, 37, "Subsection",ExpressionUUID->"0ba4bf32-c83f-41cc-ad4d-ff865a261c93"],
Cell[CellGroupData[{
Cell[12953, 342, 221, 4, 60, "Input",ExpressionUUID->"cb15f40d-e70c-4fa9-910e-73550aa36bec"],
Cell[13177, 348, 412, 6, 37, "Output",ExpressionUUID->"5b2d5cd0-272a-4b89-abc4-fb0cb96063b6"],
Cell[13592, 356, 920, 19, 26, "Message",ExpressionUUID->"2d0baf14-7b82-4cbd-b036-eac295ab9545"],
Cell[14515, 377, 918, 19, 26, "Message",ExpressionUUID->"3b2f5de5-6328-42b4-ab31-db89a37bfaa8"],
Cell[15436, 398, 918, 19, 26, "Message",ExpressionUUID->"c3beb67a-9384-464b-b447-b817060358be"],
Cell[16357, 419, 4570, 135, 155, "Print",ExpressionUUID->"e2bfd468-a8b9-459e-9996-95ae6ef58899"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20964, 559, 170, 3, 43, "Subsubsection",ExpressionUUID->"d0402064-d135-4843-9de7-16ae52750ad2"],
Cell[21137, 564, 759, 16, 60, "Input",ExpressionUUID->"451900b3-aa58-4cd4-a81f-e7c1f1dd81b0"],
Cell[CellGroupData[{
Cell[21921, 584, 1329, 25, 40, "Input",ExpressionUUID->"8b2560b9-6a81-454b-b678-ca974300720d"],
Cell[23253, 611, 908, 15, 125, "Print",ExpressionUUID->"2134bbfd-f842-4466-be5c-01315adf5fbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24198, 631, 304, 5, 40, "Input",ExpressionUUID->"2ca6b2d6-6558-4e6e-b6f1-dc500ab400af"],
Cell[24505, 638, 502, 9, 50, "Print",ExpressionUUID->"17c65f06-37de-462c-8ead-06732136a8f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25044, 652, 342, 6, 40, "Input",ExpressionUUID->"1f275bfa-d3bc-45b9-baa4-b2a606eb2476"],
Cell[25389, 660, 861, 14, 110, "Print",ExpressionUUID->"1457c891-0298-4e34-b0e7-bb7077928594"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26287, 679, 312, 5, 40, "Input",ExpressionUUID->"0e72cbfd-cf7d-4097-9ab6-8122f18f05e0"],
Cell[26602, 686, 1024, 17, 110, "Print",ExpressionUUID->"5b6ed57e-51dd-41f0-8c0d-9d06f1e1b06f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27663, 708, 343, 6, 40, "Input",ExpressionUUID->"0796c2c4-53cc-4056-953a-38a933526b4a"],
Cell[CellGroupData[{
Cell[28031, 718, 585, 14, 20, "Print",ExpressionUUID->"dec00030-f414-427b-9d64-d19997c8cfbe"],
Cell[28619, 734, 550, 10, 50, "Print",ExpressionUUID->"9dfbb9b4-8a27-42ae-807f-a661e3ab6560"],
Cell[29172, 746, 585, 14, 20, "Print",ExpressionUUID->"d2f4e843-f1a5-4267-b330-7b1663e205f6"],
Cell[29760, 762, 553, 10, 50, "Print",ExpressionUUID->"8096fda1-1060-4367-8f3e-76748c25b12d"],
Cell[30316, 774, 583, 14, 20, "Print",ExpressionUUID->"b5c659ab-8a21-4475-b130-ef44229a1d67"],
Cell[30902, 790, 553, 10, 50, "Print",ExpressionUUID->"0ced31ae-378e-4486-9296-b93df3c3ade2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[31540, 809, 164, 3, 54, "Section",ExpressionUUID->"2c8f201c-f588-41f1-aeb8-bbf45e33eff0"],
Cell[31707, 814, 406, 9, 60, "Input",ExpressionUUID->"2992d5b0-da44-45bd-807f-f270b64e5383"]
}, Closed]],
Cell[CellGroupData[{
Cell[32150, 828, 236, 4, 54, "Section",ExpressionUUID->"548b0090-5dfe-4d0c-86ae-b007929122a6"],
Cell[32389, 834, 377, 8, 54, "Text",ExpressionUUID->"edf3bbd6-d43b-4791-8f3f-2820a2b82be5"],
Cell[CellGroupData[{
Cell[32791, 846, 2459, 61, 81, "Input",ExpressionUUID->"06b51937-7d38-479f-83f5-d0e11e7f220a"],
Cell[35253, 909, 3167, 93, 58, "Output",ExpressionUUID->"08ad4e32-877d-41af-971b-179fd6d28342"],
Cell[38423, 1004, 4898, 144, 67, "Output",ExpressionUUID->"e5b6544e-7dd1-4060-b087-eef3f512961b"],
Cell[43324, 1150, 3278, 99, 90, "Output",ExpressionUUID->"b9a49a95-7f6d-4129-b625-49977c716a40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46639, 1254, 910, 24, 40, "Input",ExpressionUUID->"3944f6ce-798d-473f-9a55-488d92933b13"],
Cell[47552, 1280, 4257, 132, 90, "Output",ExpressionUUID->"5deddaf2-fe22-4790-8907-01eea9532d8f"]
}, Open  ]],
Cell[51824, 1415, 196, 3, 32, "Text",ExpressionUUID->"830ef2a1-26af-4bd0-a157-52010276e87c"],
Cell[CellGroupData[{
Cell[52045, 1422, 1820, 44, 40, "Input",ExpressionUUID->"f5f91b8d-41d4-4354-abc8-0048344aaf9d"],
Cell[53868, 1468, 1936, 57, 67, "Output",ExpressionUUID->"6dd55caf-59a5-47bf-869c-d465e93f6861"]
}, Open  ]],
Cell[55819, 1528, 285, 6, 32, "Text",ExpressionUUID->"95d9ec31-1cd2-4b4f-91de-669b7765a9f2"],
Cell[CellGroupData[{
Cell[56129, 1538, 1052, 29, 40, "Input",ExpressionUUID->"d493def7-b64b-4612-9805-6d0dcbb7ee24"],
Cell[57184, 1569, 2161, 70, 44, "Output",ExpressionUUID->"833c1342-3c0b-4aae-a0e7-136b0d54a71a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[59394, 1645, 158, 3, 54, "Section",ExpressionUUID->"c7ee319a-d9c9-4134-b900-96d1c6f800d5"],
Cell[59555, 1650, 432, 9, 54, "Text",ExpressionUUID->"f2911aae-c6ef-41df-ae48-710c041072f8"],
Cell[59990, 1661, 1014, 19, 224, "Input",ExpressionUUID->"a5247f4e-4012-4b23-b958-6b459645e47b"],
Cell[61007, 1682, 404, 8, 32, "Text",ExpressionUUID->"df1d087d-6c94-4628-9e91-88991b0d8e03"],
Cell[CellGroupData[{
Cell[61436, 1694, 488, 9, 60, "Input",ExpressionUUID->"576659a3-928b-4228-aff7-118a845b30aa"],
Cell[61927, 1705, 411, 10, 34, "Message",ExpressionUUID->"dca4b01d-5256-48d6-9987-c287a4941e05"],
Cell[62341, 1717, 409, 10, 34, "Message",ExpressionUUID->"3e3c2236-cdc8-46ee-becc-89cd29c789ae"],
Cell[CellGroupData[{
Cell[62775, 1731, 258, 7, 36, "Print",ExpressionUUID->"6ec0dcdd-146d-4565-a227-df9b0ade56fe"],
Cell[63036, 1740, 3743, 97, 40, "Print",ExpressionUUID->"bdcb36ea-30e1-4832-b1c5-649c440d3fa0"],
Cell[66782, 1839, 372, 8, 40, "Print",ExpressionUUID->"80bffa63-5c75-4339-9e47-825782ff5cc0"],
Cell[67157, 1849, 420, 10, 40, "Print",ExpressionUUID->"ab1f002d-5193-4703-af49-f9ab7c884d93"]
}, Open  ]],
Cell[67592, 1862, 409, 10, 34, "Message",ExpressionUUID->"48ab7248-6e6d-4151-a8b3-f28314b52a90"],
Cell[68004, 1874, 409, 10, 34, "Message",ExpressionUUID->"84a7ba39-3355-496b-8109-fc9641e79c87"],
Cell[CellGroupData[{
Cell[68438, 1888, 260, 7, 36, "Print",ExpressionUUID->"13bd3cfd-c381-4f9b-9444-f77bfa004511"],
Cell[68701, 1897, 3743, 97, 40, "Print",ExpressionUUID->"35f9e205-a1c6-43ec-9074-aa8e063ff3a2"],
Cell[72447, 1996, 372, 8, 40, "Print",ExpressionUUID->"4faba9cb-78a5-45df-9ce4-cfcc51f0b366"],
Cell[72822, 2006, 420, 10, 40, "Print",ExpressionUUID->"bae8772c-aa70-4873-80cd-274245e814b1"]
}, Open  ]],
Cell[73257, 2019, 409, 10, 34, "Message",ExpressionUUID->"c0c6c2ef-a763-4c2b-a1d2-8d7412efc3ca"],
Cell[73669, 2031, 585, 14, 39, "Message",ExpressionUUID->"be355852-8062-4ca8-96d4-9352da6c757a"],
Cell[CellGroupData[{
Cell[74279, 2049, 258, 7, 36, "Print",ExpressionUUID->"238212c9-11f8-4026-8eab-2cda844cb1f0"],
Cell[74540, 2058, 3743, 97, 40, "Print",ExpressionUUID->"12dccde4-a61e-433f-abb4-db019dc6aa65"],
Cell[78286, 2157, 372, 8, 40, "Print",ExpressionUUID->"96b3850c-698c-4919-9141-8e44a926d8da"],
Cell[78661, 2167, 418, 10, 40, "Print",ExpressionUUID->"3fb3c5ab-70a1-4555-b133-0339be34b751"],
Cell[79082, 2179, 258, 7, 36, "Print",ExpressionUUID->"b5d2cf6b-692b-4ad9-8e25-bc43d421cd85"],
Cell[79343, 2188, 3743, 97, 40, "Print",ExpressionUUID->"f4205774-2040-40fb-b2f0-7d23db975808"],
Cell[83089, 2287, 374, 8, 40, "Print",ExpressionUUID->"5909fe37-688b-40db-954c-66641d30b0e7"],
Cell[83466, 2297, 420, 10, 40, "Print",ExpressionUUID->"e87c1f28-7e9a-475f-b23b-50ccd9f405ae"],
Cell[83889, 2309, 258, 7, 36, "Print",ExpressionUUID->"2e9d191a-bced-467b-9951-4557917a9cfe"],
Cell[84150, 2318, 3743, 97, 40, "Print",ExpressionUUID->"2a905aab-50ac-4e9f-89d0-a02daa2db71b"],
Cell[87896, 2417, 372, 8, 40, "Print",ExpressionUUID->"7bec041b-60d1-4759-9e96-03b9a7b1726e"],
Cell[88271, 2427, 418, 10, 40, "Print",ExpressionUUID->"7dc0fe0d-fd3e-49d9-9187-a903590aa54f"],
Cell[88692, 2439, 260, 7, 36, "Print",ExpressionUUID->"0d782f56-9c59-4b88-b9fa-f1cc09f50e97"],
Cell[88955, 2448, 3743, 97, 40, "Print",ExpressionUUID->"1b3b018b-cf95-4c74-a334-8353a0569cbd"],
Cell[92701, 2547, 372, 8, 40, "Print",ExpressionUUID->"a52cb6e6-8946-47d0-a08e-359923ea6884"],
Cell[93076, 2557, 418, 10, 40, "Print",ExpressionUUID->"c088a30b-637a-48f9-b6d7-18dbbd56f93f"],
Cell[93497, 2569, 260, 7, 36, "Print",ExpressionUUID->"5b1955c2-a4af-4df1-9c0e-c5bd643e28e2"],
Cell[93760, 2578, 3745, 97, 40, "Print",ExpressionUUID->"a0570ad5-2405-4ebf-8e88-688c28f25697"],
Cell[97508, 2677, 372, 8, 40, "Print",ExpressionUUID->"e139c922-e0b2-4cbc-ad26-88794629d8a0"],
Cell[97883, 2687, 420, 10, 40, "Print",ExpressionUUID->"c0a0d2fa-4759-4dda-91fe-2de677a130fa"],
Cell[98306, 2699, 258, 7, 36, "Print",ExpressionUUID->"a081999a-2567-49f3-b7cd-7f253de9b5f4"],
Cell[98567, 2708, 3743, 97, 40, "Print",ExpressionUUID->"3b23254b-90a2-40d6-bdc2-e5a48aa2a8a0"],
Cell[102313, 2807, 372, 8, 40, "Print",ExpressionUUID->"66bf7857-a8f3-43a2-80a5-0010ed6bfc87"],
Cell[102688, 2817, 418, 10, 40, "Print",ExpressionUUID->"70350408-894c-41fe-88f1-e78cc66785ba"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[103167, 2834, 170, 3, 54, "Section",ExpressionUUID->"a19ec0eb-fe08-4f97-9365-d010fa32378f"],
Cell[103340, 2839, 333, 7, 32, "Text",ExpressionUUID->"787ba019-fd37-454e-8b8e-b2274349ce6a"],
Cell[103676, 2848, 3105, 83, 60, "Input",ExpressionUUID->"c02f094e-d711-4c2a-a09f-ae9f36ffc95b"],
Cell[106784, 2933, 285, 6, 32, "Text",ExpressionUUID->"026daa00-f9ea-4b7e-9159-2b74d8ce23a3"],
Cell[107072, 2941, 774, 20, 60, "Input",ExpressionUUID->"705ba7e5-3bb4-4a49-98aa-a17cfcda4817"],
Cell[107849, 2963, 504, 10, 54, "Text",ExpressionUUID->"845d308b-50bb-4084-985c-6b334eaa12f1"],
Cell[108356, 2975, 7960, 192, 225, "Input",ExpressionUUID->"08c5400e-8ad0-42bd-8640-733a84be1367"],
Cell[116319, 3169, 271, 6, 32, "Text",ExpressionUUID->"e0c9296e-1d84-4775-ba5f-167340bff8dd"],
Cell[CellGroupData[{
Cell[116615, 3179, 3120, 78, 81, "Input",ExpressionUUID->"a29e0062-73a8-4c49-9bab-09371f2df40f"],
Cell[119738, 3259, 3179, 78, 53, "Output",ExpressionUUID->"03724ff1-5824-4b88-bf90-d40020cb21f3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[122966, 3343, 168, 3, 54, "Section",ExpressionUUID->"c46cd09b-f09d-4925-8279-9bb648c46d0c"],
Cell[123137, 3348, 444, 9, 54, "Text",ExpressionUUID->"bc789b88-77c8-4a07-86e4-f494740c3ed4"],
Cell[123584, 3359, 2644, 66, 162, "Input",ExpressionUUID->"95d6c43c-2932-478b-982b-6359958385ca"],
Cell[126231, 3427, 7378, 195, 519, "Input",ExpressionUUID->"e0e9cad5-f140-44eb-9ee9-fbb951515d30"],
Cell[133612, 3624, 6768, 166, 351, "Input",ExpressionUUID->"2fc52f45-4619-4061-9e56-e9658479a437"]
}, Closed]],
Cell[CellGroupData[{
Cell[140417, 3795, 215, 4, 54, "Section",ExpressionUUID->"6be50e61-d3cf-43d0-95c9-180a1302e42f"],
Cell[CellGroupData[{
Cell[140657, 3803, 165, 3, 53, "Subsection",ExpressionUUID->"8c5bd397-baf9-49b5-af93-f39ccc794cbf"],
Cell[140825, 3808, 196, 3, 32, "Text",ExpressionUUID->"842d608e-1607-455d-b58d-a7fc40d809f2"],
Cell[141024, 3813, 1274, 32, 122, "Input",ExpressionUUID->"ca63c7d0-079e-476e-8af9-55927b0efaee"]
}, Closed]],
Cell[CellGroupData[{
Cell[142335, 3850, 157, 3, 37, "Subsection",ExpressionUUID->"3067aebd-734e-444a-846a-66e192015a0d"],
Cell[142495, 3855, 664, 12, 54, "Text",ExpressionUUID->"01a87838-51de-4f99-a66f-75ab33fbb76f"],
Cell[143162, 3869, 18033, 367, 918, "Input",ExpressionUUID->"ca3a66b1-4baa-499b-acb6-3953a4844245"]
}, Closed]],
Cell[CellGroupData[{
Cell[161232, 4241, 158, 3, 37, "Subsection",ExpressionUUID->"ec3af460-59f9-4341-ae26-302542452899"],
Cell[161393, 4246, 317, 7, 32, "Text",ExpressionUUID->"4372294b-8df9-442d-865c-f1eaa7dbca4c"],
Cell[161713, 4255, 4195, 95, 367, "Input",ExpressionUUID->"e8644d21-bb8f-48ee-8346-bc0236703491"]
}, Closed]],
Cell[CellGroupData[{
Cell[165945, 4355, 163, 3, 37, "Subsection",ExpressionUUID->"830198ca-7cc6-40b1-a00e-06e56c303771"],
Cell[166111, 4360, 216, 5, 32, "Text",ExpressionUUID->"e4448687-1e50-4fc3-90a0-0d1f009e4db5"],
Cell[166330, 4367, 1802, 46, 203, "Input",ExpressionUUID->"71f1d5be-9b89-4ae6-a067-3657d134dfdd"]
}, Closed]],
Cell[CellGroupData[{
Cell[168169, 4418, 160, 3, 37, "Subsection",ExpressionUUID->"a6010823-6a5d-4058-b43e-26e6c3e8ddac"],
Cell[168332, 4423, 340, 8, 54, "Text",ExpressionUUID->"c9ee0eb6-b206-43ae-b72f-b1b459501ed9"],
Cell[168675, 4433, 5366, 121, 448, "Input",ExpressionUUID->"f45d79d8-ae4e-4afd-b071-aaa95c2cc840"]
}, Closed]],
Cell[CellGroupData[{
Cell[174078, 4559, 158, 3, 37, "Subsection",ExpressionUUID->"f2de8017-7caf-4dce-8db8-652e1ce33b03"],
Cell[174239, 4564, 274, 6, 32, "Text",ExpressionUUID->"6d9f340e-12d6-42eb-81fa-5bae3ed7665b"],
Cell[174516, 4572, 8337, 197, 775, "Input",ExpressionUUID->"a5afbfc5-e355-4170-8479-78388455dbb3"]
}, Closed]],
Cell[CellGroupData[{
Cell[182890, 4774, 165, 3, 37, "Subsection",ExpressionUUID->"dabaa28e-2a60-4ec5-ae52-036171b16f29"],
Cell[183058, 4779, 396, 8, 32, "Text",ExpressionUUID->"e131c64f-e785-41c0-937a-d659c0697fbe"],
Cell[183457, 4789, 7171, 162, 796, "Input",ExpressionUUID->"ab0863e8-e4fc-48dd-a4de-3ba14c9fba7a"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[190689, 4958, 490, 7, 95, "Title",ExpressionUUID->"45a4eb51-1a53-4897-a3fa-e3f8742362fe"],
Cell[191182, 4967, 237, 6, 32, "Subtitle",ExpressionUUID->"e64ae9f1-0487-42a4-a0aa-6afab88683c1"],
Cell[191422, 4975, 386, 8, 54, "Text",ExpressionUUID->"be494c20-9cfb-45e3-8744-d42aa419efa5"],
Cell[191811, 4985, 1458, 36, 54, "Input",ExpressionUUID->"da88c9af-a12b-49b5-89c4-e2e198b7ab4b"],
Cell[CellGroupData[{
Cell[193294, 5025, 169, 3, 68, "Section",ExpressionUUID->"d05ecdc2-7bda-4a14-9f66-1acaa23c442e"],
Cell[193466, 5030, 216, 5, 32, "Text",ExpressionUUID->"d6b0f2ff-a1d2-4810-8910-1175f852c823"],
Cell[CellGroupData[{
Cell[193707, 5039, 377, 7, 32, "Text",ExpressionUUID->"d153756b-d3c8-4eca-9684-0993c89beaaf",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[194087, 5048, 740, 17, 40, "Input",ExpressionUUID->"fdeeb944-b23c-419b-b63c-8a2b8b57660d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[194864, 5070, 378, 7, 32, "Text",ExpressionUUID->"a681e25f-66ed-487d-80d6-5482e344d0c0",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[195245, 5079, 738, 17, 40, "Input",ExpressionUUID->"487a07a9-11ee-4ea9-a7cf-388d67c86fec",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[196020, 5101, 320, 5, 32, "Text",ExpressionUUID->"fcf8d614-a3a5-41b8-a5b6-190bec729f42",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[196343, 5108, 812, 18, 40, "Input",ExpressionUUID->"7a1b1739-dd09-4f45-9ae7-c42657fbcbc6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[197192, 5131, 319, 5, 32, "Text",ExpressionUUID->"2d8c8331-20fc-4e5a-bc5e-fd5a5d866533",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[197514, 5138, 739, 17, 40, "Input",ExpressionUUID->"a86f9c24-abd9-499b-adea-500039e9657a",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[198302, 5161, 163, 3, 54, "Section",ExpressionUUID->"61478e5c-5729-4e90-970d-33af16bae9a9"],
Cell[198468, 5166, 358, 7, 54, "Text",ExpressionUUID->"16f9fa9a-5804-4537-92de-82bf7fe1730b"],
Cell[CellGroupData[{
Cell[198851, 5177, 453, 8, 32, "Text",ExpressionUUID->"8670c35a-27e9-4ca8-ba4b-6e8c69160a98",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[199307, 5187, 738, 17, 40, "Input",ExpressionUUID->"afca06db-961d-4908-b3da-070ebd702664",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[200082, 5209, 417, 6, 32, "Text",ExpressionUUID->"77b9e2a5-6ffd-41d4-ad09-ecb089d06aef",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[200502, 5217, 736, 17, 40, "Input",ExpressionUUID->"1ddb43e9-1950-4e64-bc75-c05ea0b0b1f6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[201275, 5239, 394, 6, 32, "Text",ExpressionUUID->"50355c1c-7796-475f-bbf9-058d1d512161",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[201672, 5247, 738, 17, 40, "Input",ExpressionUUID->"e453eb9b-9170-4c96-8703-e1ef1a2f49d6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[202459, 5270, 350, 6, 54, "Section",ExpressionUUID->"ae51f657-2434-4cd7-b8b8-c41c0c528475"],
Cell[202812, 5278, 249, 4, 32, "Text",ExpressionUUID->"eaaf5398-0a8b-48fc-a1a8-394a62974be1"],
Cell[CellGroupData[{
Cell[203086, 5286, 163, 3, 53, "Subsection",ExpressionUUID->"30c500c4-b8f1-4286-852d-c14d8d64817d"],
Cell[203252, 5291, 713, 13, 54, "Text",ExpressionUUID->"ac74b10b-33f3-47d7-99c8-8992a77d1cf6"],
Cell[CellGroupData[{
Cell[203990, 5308, 2140, 50, 101, "Input",ExpressionUUID->"cfd5311e-735a-4ccc-8c10-2f4e05f3863f"],
Cell[206133, 5360, 25738, 750, 393, "Output",ExpressionUUID->"7389ef0e-b1e4-4899-a470-ccee99d63302"],
Cell[231874, 6112, 2617, 89, 64, "Output",ExpressionUUID->"5f48ceda-f1c6-4087-8ed8-0764e1d43a6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234528, 6206, 323, 5, 43, "Subsubsection",ExpressionUUID->"d0482513-91c2-4f36-ae86-837cc543aeba"],
Cell[CellGroupData[{
Cell[234876, 6215, 366, 5, 40, "Input",ExpressionUUID->"e650ea98-3ecd-4214-be34-477dbae9ccec"],
Cell[235245, 6222, 4018, 68, 366, "Output",ExpressionUUID->"0073cd4e-d04c-4d49-9146-bd7b33e0834c"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[239324, 6297, 162, 3, 37, "Subsection",ExpressionUUID->"9600e023-c895-4320-a6ae-ca9301774717"],
Cell[239489, 6302, 717, 13, 54, "Text",ExpressionUUID->"2cfcceb3-010e-4ddf-b1f5-19413f5f8d2b"],
Cell[CellGroupData[{
Cell[240231, 6319, 2325, 55, 101, "Input",ExpressionUUID->"2b7a15f0-9d31-4148-aebe-44824380fd8e"],
Cell[242559, 6376, 34247, 957, 771, "Output",ExpressionUUID->"279e1d12-f442-47e0-99fc-e719efe57ac0"],
Cell[276809, 7335, 2503, 86, 64, "Output",ExpressionUUID->"fdac043c-b691-472e-8bf2-88ddbe06b8ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279349, 7426, 327, 5, 43, "Subsubsection",ExpressionUUID->"910a0f3c-004e-4691-84cc-1ae447aba020"],
Cell[CellGroupData[{
Cell[279701, 7435, 366, 5, 40, "Input",ExpressionUUID->"3c1dde75-b75b-471d-b44c-5a370dc12692"],
Cell[280070, 7442, 5298, 89, 487, "Output",ExpressionUUID->"b557eb44-d5ed-4a1d-a500-61f5d22c33e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285405, 7536, 205, 3, 40, "Input",ExpressionUUID->"25f4db99-a453-4f47-b33d-5f5815fb7bfa"],
Cell[285613, 7541, 233, 4, 37, "Output",ExpressionUUID->"7db0b158-aa01-4e7e-bb54-32e19a1305b6"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[285907, 7552, 212, 4, 37, "Subsection",ExpressionUUID->"fe44f14f-ea90-493f-9b88-59e70fdecd0f"],
Cell[286122, 7558, 761, 13, 54, "Text",ExpressionUUID->"2e5fb51d-fb45-4abb-a736-26030e7d0d4c"],
Cell[CellGroupData[{
Cell[286908, 7575, 2426, 57, 101, "Input",ExpressionUUID->"7fa69156-4f26-43eb-9432-6b36e7de49fa"],
Cell[289337, 7634, 38190, 1060, 896, "Output",ExpressionUUID->"0c44966d-22e5-4f4a-9cbf-999e86315c8b"],
Cell[327530, 8696, 2501, 86, 64, "Output",ExpressionUUID->"e9c31c39-fdd9-469e-b863-78b960346cf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330068, 8787, 376, 6, 43, "Subsubsection",ExpressionUUID->"7b8279c3-0dc2-42d8-9fd7-0a95cf8b9cc3"],
Cell[CellGroupData[{
Cell[330469, 8797, 415, 6, 40, "Input",ExpressionUUID->"ec4b8a41-eac4-4806-8546-082a12f114ce"],
Cell[330887, 8805, 5903, 97, 539, "Output",ExpressionUUID->"0de65fcf-0d94-43a8-9071-1cdb33d01e21"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[336851, 8909, 155, 3, 37, "Subsection",ExpressionUUID->"2eec965b-ec6a-4e71-a1ab-afff28892553"],
Cell[CellGroupData[{
Cell[337031, 8916, 287, 5, 60, "Input",ExpressionUUID->"d7527555-ec25-4ab1-a603-918817bb7bfa"],
Cell[337321, 8923, 334, 7, 37, "Output",ExpressionUUID->"42bd54a5-a534-4fcf-9e83-bf6ff0fa1a41"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


